Lorentzian contours for tree-level string amplitudes

We engineer compact contours on the moduli spaces of genus-zero Riemann surfaces that achieve analytic continuation from Euclidean to Lorentzian worldsheets. These generalized Pochhammer contours are based on the combinatorics of associahedra and make the analytic properties of tree-level amplitudes entirely manifest for any number and type of external strings. We use them in practice to perform first numerical computations of open and closed string amplitudes directly in the physical kinematics for $n=4,5,6,7,8,9$. We provide a code that allows anyone to do such computations.

==> anc/LorentzianContours.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    172734,       4112]
NotebookOptionsPosition[    165185,       3969]
NotebookOutlinePosition[    165612,       3986]
CellTagsIndexPosition[    165569,       3983]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Numerical Integration of Tree-Level String Amplitudes", "Title",
 CellChangeTimes->{{3.91517981132726*^9, 3.91517982888518*^9}, {
  3.919004570221545*^9, 
  3.9190045856081543`*^9}},ExpressionUUID->"f89c7734-3fb6-49ee-bf6f-\
03fea22f083e"],

Cell["\<\
Part of the paper \[OpenCurlyDoubleQuote]Lorentzian contours for tree-level \
string amplitudes\[CloseCurlyDoubleQuote] by Lorenz Eberhardt and Sebastian \
Mizera\
\>", "Subtitle",
 CellChangeTimes->{{3.919004588028821*^9, 
  3.9190046598987513`*^9}},ExpressionUUID->"e33f3b42-a349-49f9-86be-\
9626929d29ab"],

Cell[CellGroupData[{

Cell["Combinatorics", "Section",
 CellChangeTimes->{{3.915179887198983*^9, 
  3.9151798891839333`*^9}},ExpressionUUID->"7f4d2c09-fda4-4cb6-aaec-\
dfb47e55e782"],

Cell[CellGroupData[{

Cell["Basic operations with brackets", "Subsection",
 CellChangeTimes->{{3.9160267490576887`*^9, 
  3.9160267603609047`*^9}},ExpressionUUID->"0de32f2d-f5d6-4b43-81b9-\
c1225f1dac2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Some", " ", "basic", " ", "functions", " ", "for", " ", "the", " ", 
      "m"}], "-", 
     RowBox[{"dimensional", " ", 
      RowBox[{"associahedron", ".", " ", "\[IndentingNewLine]", "Recall"}], 
      " ", "that", " ", "the", " ", "associahedron", " ", "may", " ", "be", 
      " ", "defined", " ", "as", " ", "all", " ", "possible", " ", "ways", 
      " ", "to", " ", "parenthesize", " ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "...", ",", 
         RowBox[{"m", "+", "2"}]}], "}"}], ".", " ", "\[IndentingNewLine]", 
       "It"}], " ", "is", " ", "convenient", " ", "to", " ", "store", " ", 
      "the", " ", "locations", " ", "of", " ", "the", " ", "brackets", " ", 
      "as", " ", "pair", " ", "of", " ", "integers", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", "j"}], "}"}], " ", "with", " ", "j"}]}], ">", 
    RowBox[{
    "i", " ", "so", " ", "that", " ", "the", " ", "bracket", " ", "encloses", 
     " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"i", "+", "1"}], ",", "...", ",", "j"}], "}"}], ".", " ", 
      "\[IndentingNewLine]", " ", "Two"}], " ", "brackets", " ", "are", " ", 
     "compatible", " ", "if", " ", "they", " ", "are", " ", "disjoint", " ", 
     "or", " ", "contained", " ", "with", " ", "each", " ", 
     RowBox[{"other", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "A", " ", "function", " ", "that", " ", "returns", " ", "true", " ", "if", 
    " ", "the", " ", "bracket", " ", "1", " ", "encloses", " ", "the", " ", 
    "bracket", " ", "2", " ", "or", " ", "is", " ", "equal", " ", "to", " ", 
    "it"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Encloses", "[", 
      RowBox[{"face1_List", ",", "face2_List"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
       "face1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
       "\[LessEqual]", 
       RowBox[{
       "face2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "&&", 
      RowBox[{
       RowBox[{
       "face1", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
       "\[GreaterEqual]", 
       RowBox[{
       "face2", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "This", " ", "function", " ", "returns", " ", "true", " ", "if", " ", 
     "two", " ", "brackets", " ", "are", " ", "compatible", " ", "with", " ", 
     "each", " ", "other", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"and", " ", "are", " ", "not", " ", "identical"}], ")"}], 
      "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CompatibleBrackets", "[", 
      RowBox[{"facepair_List", "?", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "#", "]"}], "\[Equal]", "2"}], "&"}], 
        ")"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"!", 
       RowBox[{"(", 
        RowBox[{"Equal", "@@", "facepair"}], ")"}]}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Encloses", "[", 
         RowBox[{
          RowBox[{
          "facepair", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
          ",", 
          RowBox[{
          "facepair", "\[LeftDoubleBracket]", "2", 
           "\[RightDoubleBracket]"}]}], "]"}], "||", 
        RowBox[{"Encloses", "[", 
         RowBox[{
          RowBox[{
          "facepair", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
          ",", 
          RowBox[{
          "facepair", "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}]}], "]"}], "||", 
        RowBox[{
         RowBox[{"facepair", "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "<", 
         RowBox[{"facepair", "\[LeftDoubleBracket]", 
          RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}]}], "||", 
        RowBox[{
         RowBox[{"facepair", "\[LeftDoubleBracket]", 
          RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], "<", 
         RowBox[{"facepair", "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "This", " ", "function", " ", "checks", " ", "whether", " ", "all", " ", 
     "brackets", " ", "in", " ", "a", " ", "given", " ", "expression", " ", 
     "are", " ", "mutually", " ", "compatible"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CompatibleBrackets", "[", "facelist_List", "]"}], ":=", 
     RowBox[{"And", "@@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"CompatibleBrackets", "[", "facepair", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"facepair", ",", 
          RowBox[{"Subsets", "[", 
           RowBox[{"facelist", ",", 
            RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "A", " ", "list", " ", "of", " ", "all", " ", "the", " ", "facets", " ", 
      "of", " ", "the", " ", 
      RowBox[{"associahedron", ".", " ", "Here"}], " ", "k", " ", "is", " ", 
      "the", " ", 
      RowBox[{"codimension", ".", "\[IndentingNewLine]", "A"}], " ", 
      "codimension", " ", "k", " ", "facet", " ", "is", " ", "specified", " ",
       "by", " ", "a", " ", "collection", " ", "of", " ", "k", " ", 
      "brackets"}], ",", " ", 
     RowBox[{
     "hence", " ", "this", " ", "gives", " ", "back", " ", "a", " ", "list", 
      " ", "of", " ", "expressions", " ", "with", " ", "k", " ", "brackets", 
      " ", "that", " ", "are", " ", "all", " ", "mutually", " ", 
      RowBox[{"compatible", ".", " ", "\[IndentingNewLine]", "We"}], " ", 
      "never", " ", "list", " ", "the", " ", "outermost", " ", "bracket", " ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"m", "+", "2"}]}], "}"}], "."}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Facets", "[", 
      RowBox[{"m_Integer", ",", "0"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"{", "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Facets", "[", 
     RowBox[{"m_Integer", ",", "k_Integer"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Facets", "[", 
      RowBox[{"m", ",", "k"}], "]"}], "=", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"Union", "[", 
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Sort", "[", 
             RowBox[{"Append", "[", 
              RowBox[{"facet", ",", "face"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"facet", ",", 
              RowBox[{"Facets", "[", 
               RowBox[{"m", ",", 
                RowBox[{"k", "-", "1"}]}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"face", ",", 
              RowBox[{"Complement", "[", 
               RowBox[{
                RowBox[{"Subsets", "[", 
                 RowBox[{
                  RowBox[{"Range", "[", 
                   RowBox[{"m", "+", "2"}], "]"}], ",", 
                  RowBox[{"{", "2", "}"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", 
                   RowBox[{"m", "+", "2"}]}], "}"}], "}"}]}], "]"}]}], 
             "}"}]}], "]"}], ",", "1"}], "]"}], "]"}], ",", 
       "CompatibleBrackets"}], "]"}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.91516305940106*^9, 3.9151631122669353`*^9}, {
   3.9151633275362787`*^9, 3.9151633445352707`*^9}, {3.91516462767803*^9, 
   3.915164733614519*^9}, {3.915164947405937*^9, 3.915164948789399*^9}, {
   3.915180208942481*^9, 3.915180238508615*^9}, 3.915182885744847*^9, {
   3.915187546572875*^9, 3.915187666508497*^9}, {3.915187769208057*^9, 
   3.915187786543482*^9}, {3.915188095173092*^9, 3.915188141890396*^9}, {
   3.915849397739684*^9, 3.915849404020192*^9}, {3.915875234665127*^9, 
   3.915875239917215*^9}, {3.916025121386338*^9, 3.91602515065559*^9}, {
   3.916913210260202*^9, 3.916913220101695*^9}, {3.916913254138097*^9, 
   3.9169133486107407`*^9}, {3.917409096358552*^9, 3.9174090964654493`*^9}, {
   3.917715669397675*^9, 3.917715676178104*^9}, 3.9190779462804527`*^9, {
   3.9190780000480843`*^9, 
   3.919078010239417*^9}},ExpressionUUID->"183b44c6-5b87-41e9-acfe-\
8897f988d165"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Triangulation of the associahedron", "Subsection",
 CellChangeTimes->{{3.915179896297939*^9, 3.915179901336632*^9}, {
  3.9158758385475063`*^9, 3.915875839603072*^9}, {3.918134366576893*^9, 
  3.918134366696809*^9}},ExpressionUUID->"1352c36b-c007-43f2-b071-\
77cc59f5d13e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
     "We", " ", "recursively", " ", "construct", " ", "a", " ", 
      "tringulation", " ", "of", " ", "the", " ", 
      RowBox[{"associahedron", ".", " ", "This"}], " ", "follows", " ", 
      RowBox[{"https", ":"}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"arxiv", ".", "org"}], "/", "pdf"}], "/", "math"}], "/", 
       "0510380."}], 
      RowBox[{"pdf", ".", " ", "\[IndentingNewLine]", "The"}], " ", "idea", 
      " ", "is", " ", "that", " ", "the", " ", "associahedron", " ", "can", 
      " ", "be", " ", "written", " ", "as", " ", "a", " ", "cone", " ", 
      "over", " ", "a", " ", "thickened", " ", "version", " ", "of", " ", 
      "the", " ", "associahedron", " ", "of", " ", "one", " ", "less", " ", 
      RowBox[{"dimension", ".", "\[IndentingNewLine]", "Here"}], " ", "m", 
      " ", "denotes", " ", "the", " ", "dimension", " ", "of", " ", "the", 
      " ", 
      RowBox[{"associahedron", ".", " ", "\[IndentingNewLine]", "In"}], " ", 
      "the", " ", "string", " ", "theory", " ", "application"}]}], ",", " ", 
    RowBox[{"m", "=", 
     RowBox[{"n", "-", 
      RowBox[{
      "3.", "\[IndentingNewLine]", "We", " ", "denote", " ", "a", " ", 
       "simplex", " ", "by", " ", "a", " ", "collection", " ", "of", " ", 
       "m"}], "+", 
      RowBox[{"1", " ", "vertices", " ", 
       RowBox[{"(", 
        RowBox[{"codimension", " ", "m", " ", "facets"}], ")"}]}]}]}], ",", 
    " ", 
    RowBox[{
    "which", " ", "are", " ", "themselves", " ", "given", " ", "in", " ", 
     "terms", " ", "of", " ", "a", " ", "list", " ", "of", " ", "m", " ", 
     RowBox[{"brackets", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "function", " ", "decomposes", " ", "a", " ", "Cartesian", 
      " ", "product", " ", "of", " ", "two", " ", "simplices", " ", "of", " ",
       "dimension", " ", "p", " ", "and", " ", "q", " ", "in", " ", 
      "simplices", " ", "of", " ", "dimension", " ", "p"}], "+", 
     RowBox[{
      RowBox[{"q", ".", " ", "\[IndentingNewLine]", "This"}], " ", "is", " ", 
      "well"}], "-", 
     RowBox[{
     "known", " ", "and", " ", "uses", " ", "all", " ", "shuffles", " ", 
      "which", " ", "we", " ", "implemented", " ", "by", " ", "permutations", 
      " ", "on", " ", 
      SuperscriptBox[
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], "p"], " ", "x", " ", 
      SuperscriptBox[
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], "q"]}]}], ",", " ", 
    RowBox[{
     RowBox[{"see", " ", 
      RowBox[{"e", ".", "g", ".", " ", 
       RowBox[{"https", ":"}]}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ncatlab", ".", "org"}], "/", "nlab"}], "/", "show"}], "/", 
       "product"}], "+", "of", "+", 
      RowBox[{"simplices", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ProductSimplex", "[", 
      RowBox[{"s1_List", ",", "s2_List"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"indices", "=", 
         RowBox[{"(", 
          RowBox[{"Accumulate", "/@", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Prepend", "[", 
               RowBox[{"#", ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "&"}], "/@", 
             RowBox[{"Permutations", "[", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"ConstantArray", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"1", ",", "0"}], "}"}], ",", 
                  RowBox[{
                   RowBox[{"Length", "[", "s1", "]"}], "-", "1"}]}], "]"}], 
                ",", 
                RowBox[{"ConstantArray", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"0", ",", "1"}], "}"}], ",", 
                  RowBox[{
                   RowBox[{"Length", "[", "s2", "]"}], "-", "1"}]}], "]"}]}], 
               "]"}], "]"}]}], ")"}]}], ")"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"s1", "\[LeftDoubleBracket]", 
              RowBox[{
              "face", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "\[RightDoubleBracket]"}], ",", 
             RowBox[{"s2", "\[LeftDoubleBracket]", 
              RowBox[{
              "face", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "\[RightDoubleBracket]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"face", ",", 
             RowBox[{
             "indices", "\[LeftDoubleBracket]", "a", 
              "\[RightDoubleBracket]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{"Length", "[", "indices", "]"}]}], "}"}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "We", " ", "recursively", " ", "construct", " ", "the", " ", 
      "triangulation", " ", "as", " ", "described", " ", "in", " ", 
      RowBox[{"https", ":"}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"arxiv", ".", "org"}], "/", "pdf"}], "/", "math"}], "/", 
       "0510380."}], 
      RowBox[{"pdf", ".", " ", "\[IndentingNewLine]", "The"}], " ", 
      "triangulation", " ", "has", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"m", "+", "1"}], ")"}], 
       RowBox[{"m", "-", "1"}]], " ", 
      RowBox[{"simplices", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Triangulation", "[", "0", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"{", "}"}], "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Triangulation", "[", "m_Integer", "]"}], ":=", 
     RowBox[{
      RowBox[{"Triangulation", "[", "m", "]"}], "=", 
      RowBox[{"Map", "[", 
       RowBox[{"Sort", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Append", "[", 
           RowBox[{"#", ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{"m", "+", "2"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "2", ",", 
                RowBox[{"m", "+", "1"}]}], "}"}]}], "]"}]}], "]"}], "&"}], "/@", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"ProductSimplex", "[", 
                RowBox[{"s1", ",", "s2"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"face", ",", 
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"Subsets", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", 
                    RowBox[{"m", "+", "1"}], "]"}], ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"m", "+", "1"}]}], "}"}], "}"}]}], "]"}]}], "}"}],
                ",", 
               RowBox[{"{", 
                RowBox[{"s1", ",", 
                 RowBox[{"Map", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Append", "[", 
                    RowBox[{"#", ",", "face"}], "]"}], "&"}], ",", 
                   RowBox[{
                    RowBox[{"Triangulation", "[", 
                    RowBox[{
                    RowBox[{
                    "face", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "-", 
                    RowBox[{
                    "face", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "-", "1"}], "]"}], "/.", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"i_Integer", ",", "j_Integer"}], "}"}], 
                    "\[RuleDelayed]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"i", "+", 
                    RowBox[{
                    "face", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "-", "1"}], ",", 
                    RowBox[{"j", "+", 
                    RowBox[{
                    "face", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "-", "1"}]}], "}"}]}]}], ",", 
                   RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"s2", ",", 
                 RowBox[{
                  RowBox[{"Triangulation", "[", 
                   RowBox[{"m", "-", 
                    RowBox[{
                    "face", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "+", 
                    RowBox[{
                    "face", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], "]"}], "/.", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"i_Integer", ",", "j_Integer"}], "}"}], 
                   "\[RuleDelayed]", 
                   RowBox[{"Which", "[", 
                    RowBox[{
                    RowBox[{"j", "<", 
                    RowBox[{
                    "face", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"i", "\[LessEqual]", 
                    RowBox[{
                    "face", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], "&&", 
                    RowBox[{"j", "\[GreaterEqual]", 
                    RowBox[{
                    "face", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", 
                    RowBox[{"j", "+", 
                    RowBox[{
                    "face", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "-", 
                    RowBox[{
                    "face", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}]}], "}"}], ",", 
                    RowBox[{"i", ">", 
                    RowBox[{
                    "face", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"i", "+", 
                    RowBox[{
                    "face", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "-", 
                    RowBox[{
                    "face", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], ",", 
                    RowBox[{"j", "+", 
                    RowBox[{
                    "face", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "-", 
                    RowBox[{
                    "face", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}]}], "}"}]}], "]"}]}]}]}], 
                "}"}]}], "]"}], ",", "3"}], "]"}], ",", 
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Append", "[", 
               RowBox[{"#", ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", 
                  RowBox[{"m", "+", "1"}]}], "}"}]}], "]"}], "&"}], ",", 
             RowBox[{"Triangulation", "[", 
              RowBox[{"m", "-", "1"}], "]"}], ",", 
             RowBox[{"{", "2", "}"}]}], "]"}]}], "]"}]}], ",", "3"}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "The", " ", "induced", " ", "triangulation", " ", "on", " ", "a", " ", 
      RowBox[{"facet", ".", " ", "First"}], " ", "we", " ", "select", " ", 
      "all", " ", "vertices", " ", "in", " ", "the", " ", "triangulation", 
      " ", "that", " ", "lie", " ", "on", " ", "the", " ", "facet", " ", 
      "and", " ", "then", " ", "we", " ", "choose", " ", "all", " ", 
      "resulting", " ", "simplices", " ", "of", " ", "the", " ", "correct", 
      " ", 
      RowBox[{"dimension", ".", " ", "Finally"}]}], ",", " ", 
     RowBox[{
     "the", " ", "result", " ", "may", " ", "have", " ", "repetitions", " ", 
      "which", " ", "we", " ", "remove", " ", "by", " ", "applying", " ", 
      RowBox[{"Union", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Triangulation", "[", 
      RowBox[{"m_Integer", ",", "facet_List"}], "]"}], ":=", 
     RowBox[{"Union", "[", 
      RowBox[{"Map", "[", 
       RowBox[{"Sort", ",", 
        RowBox[{"Select", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Select", "[", 
             RowBox[{"#", ",", 
              RowBox[{
               RowBox[{"SubsetQ", "[", 
                RowBox[{"#", ",", "facet"}], "]"}], "&"}]}], "]"}], "&"}], "/@", 
           RowBox[{"Triangulation", "[", "m", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "#", "]"}], "\[Equal]", 
            RowBox[{"m", "+", "1", "-", 
             RowBox[{"Length", "[", "facet", "]"}]}]}], "&"}]}], "]"}], ",", 
        "3"}], "]"}], "]"}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBGIQLcdVzjlH+63jbbUCHhBdMUOqA0Rz9N3oBNE7ngpO
BNH3WJ3BdIan0lYQbaNvtxtEs81PPwCiL9RdPwyiz1jEnQDRj2fUnQKLq3Fd
BNGFjLJXQPSUqTIqc4F0nbwumLYw+GoFop8US7mA6DPqMyJB9JZdN2NAdIcc
RyWIZn8nB6a7ymobQLTU/W1gmk9mfwuIDnv6HEy/UNrUC6LZdj8G0+dWSE0H
0aIpjjNBdHRHw2oQ3WLwGEy/MGK6C6Jrrn0G0zHCRx+C6ISTZx+D6JA6s4B5
QHraw3XBINrPsfMsiDbYuxRMN/pnac8H0mdvKuuB6G/2Mgmv9YD+Ol2fCKJt
n6xYdkcf6K8k/uUgejqvY/ZdIF3YfAtM77y/VabY4K3jfC9ZORANAFB4xI4=

  "],
 CellLabel->"In[60]:=",ExpressionUUID->"f30d1828-654d-46a5-82da-ea594778756f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Integrands", "Section",
 CellChangeTimes->{{3.915180608150974*^9, 3.915180612559934*^9}, {
   3.915197949757367*^9, 3.915197951948485*^9}, 
   3.917793514530634*^9},ExpressionUUID->"eb9fcc32-ea2a-47f6-802d-\
d9b4033ddd54"],

Cell[CellGroupData[{

Cell["Coordinate patches", "Subsection",
 CellChangeTimes->{{3.915197956942739*^9, 
  3.915197963214518*^9}},ExpressionUUID->"d17ce00d-d289-40da-b769-\
7453fe0d4887"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Cutoff", " ", "function", " ", "that", " ", "defines", " ", "the", " ", 
    "faces", " ", "of", " ", "the", " ", "truncated", " ", 
    RowBox[{"associahedron", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"zz", "[", 
      RowBox[{"face_List", ",", "z_List"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ztemp", "=", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"{", "0", "}"}], ",", "z", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"ztemp", "\[LeftDoubleBracket]", 
         RowBox[{
         "face", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
         "\[RightDoubleBracket]"}], "-", 
        RowBox[{"ztemp", "\[LeftDoubleBracket]", 
         RowBox[{
         "face", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "\[RightDoubleBracket]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Epsilon]", " ", "specifies", " ", "the", " ", "cutoff", " ", 
     RowBox[{"distance", ".", " ", "We"}], " ", "explained", " ", "this", " ",
      "choice", " ", "in", " ", "the", " ", 
     RowBox[{"paper", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Epsilon]", "[", 
      RowBox[{"m_Integer", ",", "face_List"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d", "=", 
         RowBox[{
          RowBox[{
          "face", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
          RowBox[{
          "face", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}], 
        "}"}], ",", "\[IndentingNewLine]", 
       FractionBox[
        RowBox[{"d", 
         RowBox[{"(", 
          RowBox[{"d", "+", "1"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"m", "+", "3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"m", "+", "2"}], ")"}]}]]}], "\[IndentingNewLine]", "]"}]}],
     ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.915162913692441*^9, 3.915162918428752*^9}, {
   3.915180632958558*^9, 3.915180653283979*^9}, {3.915853050139674*^9, 
   3.915853050204966*^9}, {3.915853230623894*^9, 3.915853253795186*^9}, {
   3.915874815597291*^9, 3.9158748156673*^9}, {3.915875035263537*^9, 
   3.915875079730863*^9}, {3.915887668500762*^9, 3.915887726346933*^9}, {
   3.9158877888755836`*^9, 3.9158877890119677`*^9}, {3.915887853490217*^9, 
   3.915887853601027*^9}, {3.916025101327551*^9, 3.91602510138364*^9}, {
   3.916025604756001*^9, 3.916025636803383*^9}, {3.916025723639035*^9, 
   3.9160257272445393`*^9}, {3.916025767986367*^9, 3.916025826097227*^9}, {
   3.916026118354048*^9, 3.9160261184152*^9}, 3.916026265221278*^9, {
   3.916026541173465*^9, 3.916026577866567*^9}, {3.91602680007275*^9, 
   3.916026826534895*^9}, {3.916027130452244*^9, 3.916027141866554*^9}, {
   3.916027230872357*^9, 3.916027233084895*^9}, {3.9160272690827*^9, 
   3.916027271949263*^9}, {3.916027789902238*^9, 3.916027792135192*^9}, {
   3.916027881959473*^9, 3.916027890773691*^9}, {3.916027970033525*^9, 
   3.916027989498139*^9}, {3.916906602748022*^9, 3.9169066225104527`*^9}, {
   3.916906660251841*^9, 3.916906854233028*^9}, {3.916906902649127*^9, 
   3.916906988030429*^9}, 3.916907192753129*^9, {3.91690743810769*^9, 
   3.916907461723393*^9}, {3.91691074217256*^9, 3.916910864567918*^9}, {
   3.916910982974718*^9, 3.916910986125661*^9}, {3.916911099992259*^9, 
   3.916911101358038*^9}, {3.916911171774572*^9, 3.9169111761996193`*^9}, {
   3.916911232108412*^9, 3.916911270939621*^9}, {3.916911301917616*^9, 
   3.916911311626135*^9}, {3.916913425770453*^9, 3.916913427681715*^9}, {
   3.917144727441863*^9, 3.917144728089769*^9}, {3.91733793519718*^9, 
   3.917337943453786*^9}, {3.917403716535901*^9, 3.91740374150904*^9}, {
   3.91740377417421*^9, 3.917403777720845*^9}, 3.9174075117081203`*^9, {
   3.917407824315924*^9, 3.917407908063637*^9}, {3.91740793952442*^9, 
   3.917407967896275*^9}, {3.917408006811935*^9, 3.917408007346818*^9}, {
   3.9174091964010468`*^9, 3.91740919714428*^9}, {3.917412810252844*^9, 
   3.917412834095562*^9}, {3.917419260780061*^9, 3.917419269708778*^9}, {
   3.917424902206317*^9, 3.917424956823408*^9}, {3.917425026398966*^9, 
   3.917425032283704*^9}, {3.9174251461064243`*^9, 3.917425148726949*^9}, {
   3.917715700945055*^9, 3.917715703311789*^9}, 3.918135308946643*^9, {
   3.919078222305779*^9, 
   3.919078230070117*^9}},ExpressionUUID->"a4ae0136-8edd-42d8-b4d9-\
c9d1f62f6987"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Position", " ", "of", " ", "vertex"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Pos", "[", 
      RowBox[{"m_Integer", ",", "v_List"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "ztemp", "}"}], ",", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"zz", "[", 
              RowBox[{"face", ",", 
               RowBox[{"ztemp", "/@", 
                RowBox[{"Range", "[", "m", "]"}]}]}], "]"}], "\[Equal]", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"m", ",", "face"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"face", ",", "v"}], "}"}]}], "]"}], ",", 
          RowBox[{"ztemp", "/@", 
           RowBox[{"Range", "[", "m", "]"}]}]}], "]"}], 
        "\[LeftDoubleBracket]", 
        RowBox[{"1", ",", "All", ",", "2"}], "\[RightDoubleBracket]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Gives", " ", "a", " ", "list", " ", "of", " ", "all", " ", "enclosing", 
     " ", "brackets", " ", "of", " ", "a", " ", "bracket", " ", "on", " ", 
     "a", " ", 
     RowBox[{"facet", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"EnclosingBrackets", "[", 
      RowBox[{"facet_List", ",", "face_List"}], "]"}], ":=", 
     RowBox[{"Select", "[", 
      RowBox[{"facet", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Encloses", "[", 
          RowBox[{"#", ",", "face"}], "]"}], "&&", 
         RowBox[{"!", 
          RowBox[{"Equal", "[", 
           RowBox[{"#", ",", "face"}], "]"}]}]}], "&"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Gives", " ", "the", " ", "nearest", " ", "enclosing", " ", "bracket", 
      " ", "of", " ", "the", " ", "bracket", " ", "face", " ", "in", " ", 
      "the", " ", "expression", " ", "of", " ", "the", " ", 
      RowBox[{"facet", ".", " ", "If"}], " ", "none", " ", "exists"}], ",", 
     " ", 
     RowBox[{"it", " ", "returns", " ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"m", "+", "2"}]}], "}"}], "."}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NearestEnclosingBracket", "[", 
      RowBox[{"m_Integer", ",", "facet_List", ",", "face_List"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"MinimalBy", "[", 
       RowBox[{
        RowBox[{"EnclosingBrackets", "[", 
         RowBox[{
          RowBox[{"Append", "[", 
           RowBox[{"facet", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"m", "+", "2"}]}], "}"}]}], "]"}], ",", "face"}], "]"}],
         ",", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "-", 
          RowBox[{
          "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
         "&"}]}], "]"}], "\[LeftDoubleBracket]", "1", 
      "\[RightDoubleBracket]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Displaced", " ", "vertex", " ", "in", " ", "x", " ", 
     RowBox[{"coordinates", ".", " ", "We"}], " ", "first", " ", 
     "parametrize", " ", "the", " ", "vertex", " ", "in", " ", "terms", " ", 
     "of", " ", "the", " ", "Euclidean", " ", "Schwinger", " ", 
     RowBox[{"parameter", ".", " ", "We"}], " ", "will", " ", "Wick", " ", 
     "rotate", " ", "some", " ", "Schwinger", " ", "parameters", " ", 
     RowBox[{"below", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DisplacedVertex", "[", 
      RowBox[{"m_Integer", ",", "facet_List", ",", "vertex_List"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "ztemp", "}"}], ",", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"zz", "[", 
              RowBox[{"face", ",", 
               RowBox[{"ztemp", "/@", 
                RowBox[{"Range", "[", "m", "]"}]}]}], "]"}], "==", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"m", ",", "face"}], "]"}], " ", 
              RowBox[{"Exp", "[", 
               RowBox[{"-", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Boole", "[", 
                    RowBox[{"Encloses", "[", 
                    RowBox[{"facetface", ",", "face"}], "]"}], "]"}], 
                   SubscriptBox["\[Tau]", "facetface"]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"facetface", ",", "facet"}], "}"}]}], "]"}]}], 
               "]"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"face", ",", "vertex"}], "}"}]}], "]"}], ",", 
          RowBox[{"ztemp", "/@", 
           RowBox[{"Range", "[", "m", "]"}]}]}], "]"}], 
        "\[LeftDoubleBracket]", 
        RowBox[{"1", ",", "All", ",", "2"}], "\[RightDoubleBracket]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
      "A", " ", "facetsimplex", " ", "is", " ", "a", " ", "collection", " ", 
       "of", " ", "m"}], "+", "1", "-", 
      RowBox[{"k", " ", "vertices"}]}], ",", " ", 
     RowBox[{
      RowBox[{"where", " ", "k", " ", "is", " ", "the", " ", 
       RowBox[{"codimension", ".", " ", "\[IndentingNewLine]", "They"}], " ", 
       "span", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{"m", "-", "k"}], ")"}]}], "-", 
      RowBox[{"dimensional", " ", "simplex", " ", "on", " ", "a", " ", 
       RowBox[{"facet", ".", "\[IndentingNewLine]", "The"}], " ", "following",
        " ", "function", " ", "defines", " ", "the", " ", "y"}], "-", 
      RowBox[{"coordinate", " ", "associate", " ", "to", " ", "a", " ", 
       RowBox[{"facetsimplex", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"yy", "[", 
      RowBox[{"m_Integer", ",", "facetsimplex_List", ",", "ztemp_List"}], 
      "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"specialvertex", "=", 
          RowBox[{
          "facetsimplex", "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}]}], ",", 
         RowBox[{"facet", "=", 
          RowBox[{"Intersection", "@@", "facetsimplex"}]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"zz", "[", 
            RowBox[{"face", ",", "ztemp"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"face", ",", "facet"}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"zz", "[", 
             RowBox[{"face", ",", "ztemp"}], "]"}], 
            RowBox[{"zz", "[", 
             RowBox[{
              RowBox[{"NearestEnclosingBracket", "[", 
               RowBox[{"m", ",", "facet", ",", "face"}], "]"}], ",", 
              "ztemp"}], "]"}]], ",", 
           RowBox[{"{", 
            RowBox[{"face", ",", 
             RowBox[{"Complement", "[", 
              RowBox[{"specialvertex", ",", "facet"}], "]"}]}], "}"}]}], 
          "]"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Coordinates", " ", "for", " ", "a", " ", 
     RowBox[{"facetsimplex", ".", " ", "We"}], " ", "linearly", " ", 
     "interpolate", " ", "between", " ", "the", " ", "rotating", " ", 
     "vertices", " ", "in", " ", "the", " ", "y", " ", "coordinates", " ", 
     "defined", " ", 
     RowBox[{"above", ".", " ", "We"}], " ", "save", " ", "the", " ", 
     "result", " ", "for", " ", "repeated", " ", 
     RowBox[{"evaluation", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Coordinates", "[", 
      RowBox[{"m_Integer", ",", "facetsimplex_List"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Coordinates", "[", 
       RowBox[{"m", ",", "facetsimplex"}], "]"}], "=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"l", "=", 
           RowBox[{
            RowBox[{"Length", "[", "facetsimplex", "]"}], "-", "1"}]}], ",", 
          RowBox[{"facet", "=", 
           RowBox[{"Intersection", "@@", "facetsimplex"}]}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"v", "\[Equal]", 
                   RowBox[{"l", "+", "1"}]}], ",", 
                  RowBox[{"1", "-", 
                   RowBox[{"Sum", "[", 
                    RowBox[{
                    SubscriptBox["\[Lambda]", "w"], ",", 
                    RowBox[{"{", 
                    RowBox[{"w", ",", "l"}], "}"}]}], "]"}]}], ",", 
                  SubscriptBox["\[Lambda]", "v"]}], "]"}], 
                RowBox[{"yy", "[", 
                 RowBox[{"m", ",", "facetsimplex", ",", 
                  RowBox[{"DisplacedVertex", "[", 
                   RowBox[{"m", ",", "facet", ",", 
                    RowBox[{
                    "facetsimplex", "\[LeftDoubleBracket]", "v", 
                    "\[RightDoubleBracket]"}]}], "]"}]}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"v", ",", 
                 RowBox[{"l", "+", "1"}]}], "}"}]}], "]"}], "-", 
             RowBox[{"yy", "[", 
              RowBox[{"m", ",", "facetsimplex", ",", 
               RowBox[{
                RowBox[{
                 SubscriptBox["z", "#"], "&"}], "/@", 
                RowBox[{"Range", "[", "m", "]"}]}]}], "]"}]}], "\[Equal]", 
            "0"}], ",", 
           RowBox[{
            RowBox[{
             SubscriptBox["z", "#"], "&"}], "/@", 
            RowBox[{"Range", "[", "m", "]"}]}]}], "]"}], 
         "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
       "\[IndentingNewLine]", "]"}]}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.915875155614589*^9, 3.915875160283798*^9}, {
  3.916025598790187*^9, 3.916025601171002*^9}, {3.9160257402547197`*^9, 
  3.9160257971188*^9}, {3.916026266738668*^9, 3.916026266871564*^9}, {
  3.916911000402383*^9, 3.916911000546575*^9}, {3.916913436379373*^9, 
  3.916913437841686*^9}, {3.917144757538312*^9, 3.917144760323413*^9}, {
  3.917403968577425*^9, 3.917404009363854*^9}, {3.917409154089005*^9, 
  3.917409182575032*^9}, {3.917715706960672*^9, 3.917715722058998*^9}, {
  3.918135312041827*^9, 3.91813535155881*^9}, {3.918225397286159*^9, 
  3.918225417817303*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"5065492e-9d68-4f04-a353-36064f0dd698"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Integrand on the facets", "Subsection",
 CellChangeTimes->{{3.9151979677025557`*^9, 
  3.915197972693554*^9}},ExpressionUUID->"a3d1b33a-25bc-44d5-836f-\
b00b3894f77e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "Jacobian", " ", "for", " ", "the", " ", "change", " ", "of", 
    " ", "variables", " ", "as", " ", "given", " ", "by", " ", "the", " ", 
    "Coordinates", " ", 
    RowBox[{"above", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Jac", "[", 
      RowBox[{"m_Integer", ",", "facetsimplex_List"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Jac", "[", 
       RowBox[{"m", ",", "facetsimplex"}], "]"}], "=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"l", "=", 
           RowBox[{
            RowBox[{"Length", "[", "facetsimplex", "]"}], "-", "1"}]}], ",", 
          RowBox[{"facet", "=", 
           RowBox[{"Intersection", "@@", "facetsimplex"}]}]}], "}"}], ",", 
        RowBox[{"Det", "[", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              SubscriptBox["z", "#"], "&"}], "/@", 
             RowBox[{"Range", "[", "m", "]"}]}], "/.", 
            RowBox[{"Coordinates", "[", 
             RowBox[{"m", ",", "facetsimplex"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["\[Tau]", "#"], "&"}], "/@", "facet"}], ",", 
              RowBox[{
               RowBox[{
                SubscriptBox["\[Lambda]", "#"], "&"}], "/@", 
               RowBox[{"Range", "[", "l", "]"}]}]}], "]"}], "}"}]}], "]"}], 
         "]"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"We", " ", 
     RowBox[{"haven", "'"}], "t", " ", "kept", " ", "track", " ", "of", " ", 
     "the", " ", "orientation", " ", "of", " ", "the", " ", "simplices", " ", 
     
     RowBox[{"above", ".", " ", "We"}], " ", "can", " ", "figure", " ", "it", 
     " ", "out", " ", "by", " ", "computing", " ", "the", " ", "sign", " ", 
     "of", " ", "the", " ", 
     RowBox[{"Jacobian", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Orientation", "[", 
      RowBox[{"m_Integer", ",", "facetsimplex_List"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Orientation", "[", 
       RowBox[{"m", ",", "facetsimplex"}], "]"}], "=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"facet", "=", 
          RowBox[{"Intersection", "@@", "facetsimplex"}]}], "}"}], ",", 
        RowBox[{"Sign", "[", 
         RowBox[{
          RowBox[{"Jac", "[", 
           RowBox[{"m", ",", "facetsimplex"}], "]"}], "/.", 
          RowBox[{
           SubscriptBox["\[Tau]", "_"], "\[Rule]", "0"}]}], "]"}]}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "This", " ", "function", " ", "factors", " ", "out", " ", "the", " ", 
     "biggest", " ", "term", " ", "in", " ", "a", " ", "sum", " ", "of", " ", 
     "terms"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"LeadingExp", "[", "expr_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"X", "=", 
         RowBox[{"Expand", "[", 
          RowBox[{"expr", "/.", 
           RowBox[{
            SubscriptBox["\[Lambda]", "_"], "\[Rule]", "0"}]}], "]"}]}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"NumericQ", "[", "X", "]"}], ",", 
          RowBox[{"Return", "[", "1", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "X", "]"}], "===", "Times"}], "||", 
           RowBox[{
            RowBox[{"Head", "[", "X", "]"}], "===", "Power"}]}], ",", "X", 
          ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"MaximalBy", "[", 
            RowBox[{
             RowBox[{"List", "@@", "X"}], ",", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"#", "/.", 
                RowBox[{
                 SubscriptBox["\[Tau]", "_"], "\[Rule]", "0"}]}], "]"}], 
              "&"}]}], "]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}]}], "\[IndentingNewLine]", "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "An", " ", "auxiliary", " ", "function", " ", "that", " ", "expands", " ",
      "the", " ", "exponential", " ", "in", " ", "an", " ", 
     RowBox[{"expression", ".", " ", "This"}], " ", "avoids", " ", "that", 
     " ", "the", " ", "integrand", " ", "changes", " ", "branch", " ", "on", 
     " ", "the", " ", 
     RowBox[{"contour", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FactorExpand", "[", "expr_", "]"}], ":=", 
     RowBox[{
      RowBox[{"expr", "/.", 
       RowBox[{
        SuperscriptBox["x_", "a_"], "\[RuleDelayed]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"LeadingExp", "[", "x", "]"}], "a"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Expand", "[", 
            FractionBox["x", 
             RowBox[{"LeadingExp", "[", "x", "]"}]], "]"}], ")"}], "a"]}]}]}],
       "/.", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Exp", "[", "x_", "]"}], "a_"], "\[RuleDelayed]", 
       RowBox[{"Exp", "[", 
        RowBox[{"a", " ", "x"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "original", " ", "integral", " ", "that", " ", "we", " ", 
     "want", " ", "to", " ", 
     RowBox[{"evaluate", ".", " ", "The"}], " ", "Mandelstams", " ", "are", 
     " ", "given", " ", "in", " ", "terms", " ", "of", " ", "a", " ", 
     "matrix", " ", "of", " ", "the", " ", "form", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"e", ".", "g", ".", " ", "for"}], " ", "m"}], "=", "3"}], 
      ")"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "2"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "3"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "3"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "4"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"2", ",", "5"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "4"}], "]"}], ",", 
          RowBox[{"s", "[", 
           RowBox[{"3", ",", "5"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"s", "[", 
          RowBox[{"4", ",", "5"}], "]"}], "}"}]}], "}"}], "."}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Integrand0", "[", 
      RowBox[{"m_Integer", ",", "sMandelstam_List", ",", "x_"}], "]"}], ":=", 
     
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"xtemp", "=", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"{", "0", "}"}], ",", "x", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"Product", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"xtemp", "\[LeftDoubleBracket]", 
             RowBox[{
             "face", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
             "\[RightDoubleBracket]"}], "-", 
            RowBox[{"xtemp", "\[LeftDoubleBracket]", 
             RowBox[{
             "face", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             "\[RightDoubleBracket]"}]}], ")"}], 
          RowBox[{"-", 
           RowBox[{"sMandelstam", "\[LeftDoubleBracket]", 
            RowBox[{
             RowBox[{
             "face", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             ",", 
             RowBox[{
              RowBox[{
              "face", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "-", 
              RowBox[{
              "face", "\[LeftDoubleBracket]", "1", 
               "\[RightDoubleBracket]"}]}]}], "\[RightDoubleBracket]"}]}]], 
         ",", 
         RowBox[{"{", 
          RowBox[{"face", ",", 
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"Subsets", "[", 
              RowBox[{
               RowBox[{"Range", "[", 
                RowBox[{"m", "+", "2"}], "]"}], ",", 
               RowBox[{"{", "2", "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"m", "+", "2"}]}], "}"}], "}"}]}], "]"}]}], "}"}]}], 
        "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"The", " ", "integrand", " ", "on", " ", "a", " ", 
     RowBox[{"facetsimplex", ".", " ", "This"}], " ", "returns", " ", "an", 
     " ", "expression", " ", "with", " ", "variables", " ", 
     SubscriptBox["\[Tau]", 
      RowBox[{"{", 
       RowBox[{"i", ",", "j"}], "}"}]], " ", "and", " ", 
     RowBox[{
      SubscriptBox["\[Lambda]", "i"], "."}]}], "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"EuclideanIntegrand", "[", 
     RowBox[{"m_Integer", ",", "facetsimplex_List", ",", "sMandelstam_List"}],
      "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"facet", "=", 
        RowBox[{"Intersection", "@@", "facetsimplex"}]}], "}"}], ",", 
      RowBox[{"FactorExpand", "[", 
       RowBox[{
        RowBox[{"Jac", "[", 
         RowBox[{"m", ",", "facetsimplex"}], "]"}], 
        RowBox[{"Orientation", "[", 
         RowBox[{"m", ",", "facetsimplex"}], "]"}], 
        RowBox[{"Integrand0", "[", 
         RowBox[{"m", ",", "sMandelstam", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["z", "#"], "&"}], "/@", 
            RowBox[{"Range", "[", "m", "]"}]}], "/.", 
           RowBox[{"Coordinates", "[", 
            RowBox[{"m", ",", "facetsimplex"}], "]"}]}]}], "]"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.917145791481326*^9, 3.917145829479326*^9}, {
   3.917146180948782*^9, 3.917146258044862*^9}, 3.917146306558157*^9, {
   3.917146374565569*^9, 3.917146375510765*^9}, {3.917404205166535*^9, 
   3.917404225342009*^9}, {3.917404306911807*^9, 3.917404309481694*^9}, {
   3.917409240096087*^9, 3.917409256133322*^9}, {3.917715725239827*^9, 
   3.917715734946311*^9}, 3.917793585349045*^9, {3.918225424088917*^9, 
   3.918225453903909*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"7aade999-bbdd-46fd-99ae-084b98315b94"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wick rotation", "Subsection",
 CellChangeTimes->{{3.917146511412391*^9, 
  3.917146519625798*^9}},ExpressionUUID->"4d0cd560-ad57-436a-ad09-\
9826fcf883fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Returns", " ", "True", " ", "when", " ", "we", " ", "want", " ", "to", 
     " ", "Wick", " ", "rotate", " ", "the", " ", 
     RowBox[{"contour", ".", " ", "\[IndentingNewLine]", "The"}], " ", 
     "first", " ", "actual", " ", "pole", " ", "in", " ", "the", " ", 
     "amplitude", " ", "appears", " ", "when", " ", "the", " ", "LHS", " ", 
     "is", " ", "0.", " ", "\[IndentingNewLine]", "For"}], " ", "-", 
    RowBox[{
    "1", " ", "we", " ", "definitely", " ", "want", " ", "to", " ", "use", 
     " ", "the", " ", "Euclidean", " ", "contour", " ", "since", " ", "the", 
     " ", "Lorentzian", " ", "contour", " ", "has", " ", "a", " ", "`fake", 
     " ", 
     RowBox[{"pole", "'"}], " ", "from", " ", "the", " ", "prefactor", " ", 
     "that", " ", "gets", " ", "cancelled", " ", "by", " ", "the", " ", 
     "integral", " ", "and", " ", "leads", " ", "to", " ", "numerically", " ",
      "bad", " ", 
     RowBox[{"results", ".", "\[IndentingNewLine]", "Thus"}], " ", "we", " ", 
     "should", " ", "pick", " ", "the", " ", "number", " ", "on", " ", "the", 
     " ", "RHS", " ", "to", " ", "be", " ", "between"}], " ", "-", 
    RowBox[{"1", " ", "and", " ", "0."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"LorentzianContourQ", "[", 
      RowBox[{"face_List", ",", "sMandelstam_List"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d", "=", 
         RowBox[{
          RowBox[{
          "face", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
          RowBox[{
          "face", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}], 
        "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "d"}], "+", 
         RowBox[{"Re", "[", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"sMandelstam", "\[LeftDoubleBracket]", 
             RowBox[{"i", ",", 
              RowBox[{"j", "-", "i"}]}], "\[RightDoubleBracket]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{
              "face", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              ",", 
              RowBox[{
              "face", "\[LeftDoubleBracket]", "2", 
               "\[RightDoubleBracket]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"i", "+", "1"}], ",", 
              RowBox[{
              "face", "\[LeftDoubleBracket]", "2", 
               "\[RightDoubleBracket]"}]}], "}"}]}], "]"}], "]"}]}], ">", 
        RowBox[{"-", 
         FractionBox["1", "2"]}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "prefactor", " ", "on", " ", "each", " ", "facet", " ", 
     "obtained", " ", "by", " ", "resumming", " ", "the", " ", 
     RowBox[{"contour", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PolePrefactor", "[", 
      RowBox[{"facet_List", ",", "sMandelstam_List"}], "]"}], ":=", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"LorentzianContourQ", "[", 
          RowBox[{"face", ",", "sMandelstam"}], "]"}], ",", 
         FractionBox["1", 
          RowBox[{"1", "-", 
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"sMandelstam", "\[LeftDoubleBracket]", 
                RowBox[{"i", ",", 
                 RowBox[{"j", "-", "i"}]}], "\[RightDoubleBracket]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{
                 "face", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}], ",", 
                 RowBox[{
                 "face", "\[LeftDoubleBracket]", "2", 
                  "\[RightDoubleBracket]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"i", "+", "1"}], ",", 
                 RowBox[{
                 "face", "\[LeftDoubleBracket]", "2", 
                  "\[RightDoubleBracket]"}]}], "}"}]}], "]"}]}], "]"}]}]], 
         ",", "1"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"face", ",", "facet"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "We", " ", "parametrize", " ", "Euclidean", " ", "and", " ", "Lorentzian",
      " ", "Schwinger", " ", "parameters", " ", "by", " ", "the", " ", 
     "following", " ", 
     RowBox[{"contours", ".", " ", "Both"}], " ", "have", " ", 
     RowBox[{
      RowBox[{"ranges", " ", "[", 
       RowBox[{"0", ",", "1"}], "]"}], "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"tEuclidean", "[", "\[Tau]_", "]"}], ":=", 
     RowBox[{
      RowBox[{"-", "2"}], 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "\[Tau]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{
     RowBox[{"tLorentzian", "[", "\[Tau]_", "]"}], ":=", 
     RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", "\[Tau]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "Wick", " ", "rotated", " ", "integrand", " ", "on", " ", "a",
      " ", 
     RowBox[{"facetsimplex", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"LorentzianIntegrand", "[", 
      RowBox[{
      "m_Integer", ",", "facetsimplex_List", ",", "sMandelstam_List"}], "]"}],
      ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"facet", "=", 
         RowBox[{"Intersection", "@@", "facetsimplex"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"PolePrefactor", "[", 
          RowBox[{"facet", ",", "sMandelstam"}], "]"}], 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"LorentzianContourQ", "[", 
              RowBox[{
               RowBox[{
               "facet", "\[LeftDoubleBracket]", "l", 
                "\[RightDoubleBracket]"}], ",", "sMandelstam"}], "]"}], ",", 
             RowBox[{
              RowBox[{"tLorentzian", "'"}], "[", 
              SubscriptBox["\[Tau]", "l"], "]"}], ",", 
             RowBox[{
              RowBox[{"tEuclidean", "'"}], "[", 
              SubscriptBox["\[Tau]", "l"], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{"Length", "[", "facet", "]"}]}], "}"}]}], "]"}], 
         RowBox[{"EuclideanIntegrand", "[", 
          RowBox[{"m", ",", "facetsimplex", ",", "sMandelstam"}], "]"}]}], "/.", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["\[Tau]", 
            RowBox[{
            "facet", "\[LeftDoubleBracket]", "l", "\[RightDoubleBracket]"}]], 
           "\[Rule]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"LorentzianContourQ", "[", 
              RowBox[{
               RowBox[{
               "facet", "\[LeftDoubleBracket]", "l", 
                "\[RightDoubleBracket]"}], ",", "sMandelstam"}], "]"}], ",", 
             RowBox[{"tLorentzian", "[", 
              SubscriptBox["\[Tau]", "l"], "]"}], ",", 
             RowBox[{"tEuclidean", "[", 
              SubscriptBox["\[Tau]", "l"], "]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", 
            RowBox[{"Length", "[", "facet", "]"}]}], "}"}]}], "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.917148716033482*^9, {3.917154583461071*^9, 3.917154595139448*^9}, {
   3.917154843888713*^9, 3.917154850315091*^9}, 3.9174092797157087`*^9, {
   3.917409315083049*^9, 3.917409333340143*^9}, {3.917611596293147*^9, 
   3.917611598080885*^9}, {3.917715742226433*^9, 3.9177157541281147`*^9}, 
   3.917793577409984*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"81c45b7a-bd2d-4d2c-9132-992f274e7015"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Amplitudes", "Section",
 CellChangeTimes->{{3.917793506677801*^9, 
  3.917793509705806*^9}},ExpressionUUID->"a2ad792e-4844-4e2b-8e1d-\
f8896627418b"],

Cell[CellGroupData[{

Cell["Helper functions", "Subsection",
 CellChangeTimes->{{3.917794381289788*^9, 
  3.9177943853249907`*^9}},ExpressionUUID->"7a9a5be0-65b1-4d2e-99f3-\
36df049aa86b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Random", " ", "choice", " ", "of", " ", "Mandelstams", " ", "for", " ", 
     "a", " ", "given", " ", 
     RowBox[{"n", ".", " ", "The"}], " ", "shift", " ", "in", " ", "the", " ",
      "range", " ", "of", " ", "RandomReal", " ", "ensures", " ", "that", " ",
      "all", " ", "Mandelstams", " ", "have", " ", "the", " ", "same", " ", 
     "expectation", " ", "value"}], ",", " ", 
    RowBox[{
     RowBox[{"since", " ", 
      RowBox[{
       UnderscriptBox["\[Sum]", "j"], 
       SubscriptBox["s", 
        RowBox[{"i", ",", "j"}]]}]}], "=", 
     RowBox[{"2", " ", "for", " ", "every", " ", "i"}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Options", "[", "sRand", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"WorkingPrecision", "->", "MachinePrecision"}], ",", 
       RowBox[{"Range", "->", 
        RowBox[{"3", "/", "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"sRand", "[", 
      RowBox[{"n_", ",", 
       RowBox[{"options", ":", 
        RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RandomReal", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            FractionBox["2", 
             RowBox[{"n", "-", "1"}]], "-", 
            RowBox[{"OptionValue", "[", "Range", "]"}]}], ",", 
           RowBox[{
            FractionBox["2", 
             RowBox[{"n", "-", "1"}]], "+", 
            RowBox[{"OptionValue", "[", "Range", "]"}]}]}], "}"}], ",", 
         RowBox[{"FilterRules", "[", 
          RowBox[{
           RowBox[{"{", "options", "}"}], ",", 
           RowBox[{"Options", "[", "RandomReal", "]"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"n", "-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"i", "+", "1"}], ",", 
         RowBox[{"Min", "[", 
          RowBox[{
           RowBox[{"n", "-", "1"}], ",", 
           RowBox[{"i", "+", "n", "-", "3"}]}], "]"}]}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Turns", " ", "the", " ", "input", " ", "of", " ", "the", " ", 
     "Mandelstam", " ", "variables", " ", "above", " ", "into", " ", "an", 
     " ", "n", " ", "x", " ", "n", " ", "matrix", " ", "where", " ", "the", 
     " ", 
     SubscriptBox["sMat", 
      RowBox[{"i", ",", "j"}]], " ", "is", " ", "the", " ", "Mandelstam", " ",
      "variable", " ", 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"i", ",", "j"}], "]"}], "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"sMat", "[", "sMandelstam_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"smat", ",", "s", ",", 
         RowBox[{"n", "=", 
          RowBox[{
           RowBox[{"Length", "[", "sMandelstam", "]"}], "+", "2"}]}], ",", 
         "i", ",", "j"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"smat", "=", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"i", "\[Equal]", "j"}], ",", "0", ",", 
              RowBox[{"s", "[", 
               RowBox[{
                RowBox[{"Min", "[", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "j"}], "}"}], "]"}], ",", 
                RowBox[{"Max", "[", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "j"}], "}"}], "]"}]}], "]"}]}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "n"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "n"}], "}"}]}], "]"}], "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", 
             RowBox[{"i_", ",", "j_"}], "]"}], "/;", 
            RowBox[{
             RowBox[{"1", "\[LessEqual]", "i", "<", "j", "\[LessEqual]", 
              RowBox[{"n", "-", "1"}]}], "&&", 
             RowBox[{
              RowBox[{"j", "-", "i"}], "\[LessEqual]", 
              RowBox[{"n", "-", "3"}]}]}]}], "\[RuleDelayed]", 
           RowBox[{"sMandelstam", "\[LeftDoubleBracket]", 
            RowBox[{"i", ",", 
             RowBox[{"j", "-", "i"}]}], "\[RightDoubleBracket]"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"smat", "/.", 
         RowBox[{
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"smat", ".", 
             RowBox[{"ConstantArray", "[", 
              RowBox[{"1", ",", "n"}], "]"}]}], "\[Equal]", "2"}], "]"}], 
          "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Turns", " ", "the", " ", "n", " ", "x", " ", "n", " ", "matrix", " ", 
     "of", " ", "shifted", " ", "Mandelstam", " ", "invariants", " ", "into", 
     " ", "the", " ", "list", " ", "of", " ", "independent", " ", 
     RowBox[{"ones", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"sList", "[", "s_", "]"}], "/;", 
      RowBox[{"SquareMatrixQ", "[", "s", "]"}]}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"m", "=", 
         RowBox[{
          RowBox[{"Length", "[", "s", "]"}], "-", "3"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"m", "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"i", "+", "1"}], ",", 
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{"m", "+", "2"}], ",", 
             RowBox[{"i", "+", "m"}]}], "]"}]}], "}"}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.91771650247443*^9, 3.917716510644864*^9}, {
   3.917794373149026*^9, 3.9177943734500732`*^9}, {3.9177951407178593`*^9, 
   3.9177952215251093`*^9}, {3.9177978293848*^9, 3.91779786264055*^9}, {
   3.9177982665554*^9, 3.917798282949013*^9}, {3.91779832686487*^9, 
   3.917798334176259*^9}, 3.917798366396433*^9, {3.917800464905415*^9, 
   3.917800465180798*^9}, 3.9178105326606083`*^9, {3.918047386737482*^9, 
   3.918047397115178*^9}, {3.918048550846683*^9, 3.918048564607317*^9}, 
   3.918213429872012*^9, {3.918214349575039*^9, 3.91821435079292*^9}, {
   3.918225888418912*^9, 3.918225987594111*^9}, {3.918226783622134*^9, 
   3.918226783701591*^9}, {3.918226950221705*^9, 3.918226951034955*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"16605617-5db7-4cbd-952b-2fc41d3bd626"]
}, Closed]],

Cell[CellGroupData[{

Cell["Full open-string amplitude", "Subsection",
 CellChangeTimes->{{3.915875276162941*^9, 3.915875278147313*^9}, {
  3.915887677507653*^9, 3.915887678313797*^9}, {3.915887863443381*^9, 
  3.91588786417412*^9}, {3.916027171362714*^9, 3.916027172161663*^9}, {
  3.917409363284772*^9, 3.917409367745741*^9}, {3.9174098828941603`*^9, 
  3.917409883410927*^9}, {3.917793522223123*^9, 
  3.917793523282344*^9}},ExpressionUUID->"bde0516a-1c6f-4e9b-afa0-\
efd21bf11ff9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "integrand", " ", "on", " ", "a", " ", "codimension", " ", "k",
     " ", 
    RowBox[{"facet", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Integrand", "[", 
      RowBox[{"m_Integer", ",", "k_Integer", ",", "sMandelstam_List"}], "]"}],
      ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"LorentzianIntegrand", "[", 
        RowBox[{"m", ",", "facetsimplex", ",", "sMandelstam"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"facetsimplex", ",", 
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Triangulation", "[", 
              RowBox[{"m", ",", "#"}], "]"}], "&"}], "/@", 
            RowBox[{"Facets", "[", 
             RowBox[{"m", ",", "k"}], "]"}]}], ",", "1"}], "]"}]}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
      "We", " ", "map", " ", "the", " ", "whole", " ", "integral", " ", "to", 
       " ", "an", " ", "integral", " ", "over", " ", "the", " ", "unit", " ", 
       "cube", " ", "by", " ", "putting", "\[IndentingNewLine]", 
       SubscriptBox["\[Lambda]", "1"]}], "=", 
      RowBox[{
       SubscriptBox["\[Tau]", 
        RowBox[{"k", "+", "1"}]], "=", 
       SubscriptBox["\[Tau]", 
        RowBox[{"k", "+", "1"}]]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["\[Lambda]", "2"], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SubscriptBox["\[Lambda]", "1"]}], ")"}], 
        SubscriptBox["\[Tau]", 
         RowBox[{"k", "+", "2"}]]}], "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SubscriptBox["\[Tau]", 
           RowBox[{"k", "+", "1"}]]}], ")"}], 
        SubscriptBox["\[Tau]", 
         RowBox[{"k", "+", "2"}]]}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["\[Lambda]", "3"], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SubscriptBox["\[Lambda]", "1"], "-", 
          SubscriptBox["\[Lambda]", "2"]}], ")"}], 
        SubscriptBox["\[Tau]", 
         RowBox[{"k", "+", "3"}]]}], "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SubscriptBox["\[Tau]", 
           RowBox[{"k", "+", "1"}]]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SubscriptBox["\[Tau]", 
           RowBox[{"k", "+", "2"}]]}], ")"}], 
        SubscriptBox["\[Tau]", 
         RowBox[{"k", "+", "3"}]]}]}]}], ",", 
     RowBox[{
     "...", "\[IndentingNewLine]", "so", " ", "that", " ", "also", " ", "the",
       " ", "additional", " ", "\"\<Schwinger parameters\>\"", " ", "run", 
      " ", "from", " ", "0", " ", "to", " ", "1.", "\[IndentingNewLine]", 
      "The", " ", "product", " ", "is", " ", "the", " ", "resulting", " ", 
      RowBox[{"Jacobian", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CubeIntegrand", "[", 
      RowBox[{"m_Integer", ",", "k_Integer", ",", "sMandelstam_List"}], "]"}],
      ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"Product", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SubscriptBox["\[Tau]", 
             RowBox[{"k", "+", "i"}]]}], ")"}], 
          RowBox[{"m", "-", "k", "-", "i"}]], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"m", "-", "k"}]}], "}"}]}], "]"}], 
       RowBox[{"Integrand", "[", 
        RowBox[{"m", ",", "k", ",", "sMandelstam"}], "]"}]}], "/.", 
      RowBox[{
       SubscriptBox["\[Lambda]", "j_"], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SubscriptBox["\[Tau]", 
             RowBox[{"k", "+", "i"}]]}], ")"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"j", "-", "1"}]}], "}"}]}], "]"}], 
        SubscriptBox["\[Tau]", 
         RowBox[{"k", "+", "j"}]]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "full", " ", "integrand", " ", "is", " ", "then", " ", 
     "obtained", " ", "by", " ", "summing", " ", "over", " ", "all", " ", 
     RowBox[{"codimensions", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Integrand", "[", 
      RowBox[{"m_Integer", ",", "sMandelstam_List"}], "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"CubeIntegrand", "[", 
        RowBox[{"m", ",", "k", ",", "sMandelstam"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "m"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"The", " ", 
      RowBox[{"amplitude", ".", " ", "The"}], " ", "Mandelstam", " ", 
      "variables", " ", "are", " ", "passed", " ", "as", " ", 
      RowBox[{"above", ".", " ", "\[IndentingNewLine]", "There"}], " ", "are",
       " ", "a", " ", "couple", " ", "of", " ", "tricks", " ", "to", " ", 
      "get", " ", "a", " ", "better", " ", 
      RowBox[{"NIntegrate", ".", " ", "The"}], " ", "definition", " ", "of", 
      " ", "the", " ", "integrand", " ", "can", " ", "have", " ", "numerical",
       " ", "problems", " ", "on", " ", "the", " ", "boundary", " ", "of", 
      " ", "the", " ", "integration", " ", "domain", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "for", " ", "example", " ", "because", " ", "of", " ", "terms", " ", 
         "like", " ", "log", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Tau]"}], ")"}]}], ")"}], ".", "Thus"}], " ", 
      "it", " ", "is", " ", "sometimes", " ", "better", " ", "to", " ", 
      "integrate", " ", "from", " ", "a", " ", "very", " ", "small"}], ",", 
     " ", 
     RowBox[{
      RowBox[{"but", " ", "non"}], "-", 
      RowBox[{"zero", " ", 
       SubscriptBox["\[Tau]", "i"], " ", "to", " ", "slightly", " ", "less", 
       " ", "than", " ", "1.", " ", "We", " ", "formalize", " ", "this", " ", 
       "in", " ", "the", " ", "option", " ", "SmallCutoff"}]}], ",", " ", 
     RowBox[{"which", " ", "is", " ", "put", " ", "to", " ", "0"}], ",", " ", 
     
     RowBox[{
      RowBox[{
       RowBox[{
       "but", " ", "can", " ", "be", " ", "given", " ", "a", " ", "small", 
        " ", "value", " ", "when", " ", "there", " ", "are", " ", "numerical",
         " ", "problems"}], ".."}], "\[IndentingNewLine]", "We", " ", 
      "included", " ", "the", " ", "undocumented", " ", "feature", " ", "of", 
      " ", "NIntegrate", " ", "to", " ", "track", " ", "the", " ", "progress",
       " ", "of", " ", "the", " ", 
      RowBox[{"integration", ".", " ", "Here"}], " ", "int", " ", "and", " ", 
      "err", " ", "is", " ", "the", " ", "current", " ", "estimate", " ", 
      "for", " ", "the", " ", "integral", " ", "and", " ", "the", " ", 
      RowBox[{"error", ".", "\[IndentingNewLine]", "The"}], " ", "function", 
      " ", "A", " ", "admits", " ", "many", " ", "options", " ", "that", " ", 
      "are", " ", "passed", " ", "on", " ", "to", " ", 
      RowBox[{"NIntegrate", ".", "\[IndentingNewLine]", "Through"}], " ", 
      "experimentation", " ", "we", " ", "found", " ", "that", " ", "it", " ",
       "is", " ", "best", " ", "to", " ", "use", " ", "the", " ", "rule", " ", 
      RowBox[{"{", 
       RowBox[{"\"\<MultiDimensionalRule\>\"", ",", 
        RowBox[{"\"\<SymbolicProcessing\>\"", "->", "0"}]}], "}"}], " ", 
      "for", " ", "higher", " ", "dimensional", " ", "integrals"}], ",", " ", 
     
     RowBox[{
     "but", " ", "the", " ", "user", " ", "can", " ", "change", " ", "this", 
      " ", "if", " ", 
      RowBox[{"desired", ".", " ", "The"}], " ", "standard", " ", "precision",
       " ", "is", " ", "5", " ", "digits", " ", "for", " ", "a", " ", "4", 
      "pt", " ", "function"}], ",", " ", 
     RowBox[{"4", " ", "for", " ", "a", " ", "5", "pt", " ", "function"}], 
     ",", " ", 
     RowBox[{
     "3", " ", "for", " ", "a", " ", "6", "pt", " ", "function", " ", "and", 
      " ", "2", " ", "for", " ", "a", " ", "7", "pt", " ", "function", " ", 
      "and", " ", 
      RowBox[{"higher", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Options", "[", "A", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"PrecisionGoal", "->", "AutomaticPrecision"}], ",", 
       RowBox[{"AccuracyGoal", "->", "Automatic"}], ",", 
       RowBox[{"Method", "\[Rule]", "AutomaticMethod"}], ",", 
       RowBox[{"MinRecursion", "->", "Automatic"}], ",", 
       RowBox[{"MaxRecursion", "->", "20"}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "MachinePrecision"}], ",", 
       RowBox[{"MaxPoints", "->", "\[Infinity]"}], ",", 
       RowBox[{"Exclusions", "->", "None"}], ",", 
       RowBox[{"Compiled", "\[Rule]", "Automatic"}], ",", 
       RowBox[{"Verbose", "->", "False"}], ",", 
       RowBox[{"SmallCutoff", "->", "0"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"sMandelstam_", ",", 
       RowBox[{"options", ":", 
        RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"sMandelstam", ",", "options"}], "]"}], "=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"m", "=", 
           RowBox[{
            RowBox[{"Length", "[", "sMandelstam", "]"}], "-", "1"}]}], ",", 
          "integrand", ",", "int", ",", "err", ",", "precision", ",", 
          "method", ",", "nintegrateoptions"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"precision", "=", 
          RowBox[{
           RowBox[{"OptionValue", "[", "PrecisionGoal", "]"}], "/.", 
           RowBox[{"AutomaticPrecision", "->", 
            RowBox[{"Max", "[", 
             RowBox[{
              RowBox[{"6", "-", "m"}], ",", "2"}], "]"}]}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"method", "=", 
          RowBox[{
           RowBox[{"OptionValue", "[", "Method", "]"}], "/.", 
           RowBox[{"AutomaticMethod", "->", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"m", "<=", "1"}], ",", 
              RowBox[{"{", 
               RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
                RowBox[{"\"\<SymbolicProcessing\>\"", "\[Rule]", "0"}]}], 
               "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"\"\<MultiDimensionalRule\>\"", ",", 
                RowBox[{"\"\<SymbolicProcessing\>\"", "->", "0"}]}], "}"}]}], 
             "]"}]}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"nintegrateoptions", "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"PrecisionGoal", "->", "precision"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Method", "->", "method"}], ",", "\[IndentingNewLine]", 
            RowBox[{"AccuracyGoal", "->", 
             RowBox[{"OptionValue", "[", "AccuracyGoal", "]"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"MinRecursion", "->", 
             RowBox[{"OptionValue", "[", "MinRecursion", "]"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"MaxRecursion", "->", 
             RowBox[{"OptionValue", "[", "MaxRecursion", "]"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"WorkingPrecision", "->", 
             RowBox[{"OptionValue", "[", "WorkingPrecision", "]"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"MaxPoints", "->", 
             RowBox[{"OptionValue", "[", "MaxPoints", "]"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Exclusions", "->", 
             RowBox[{"OptionValue", "[", "Exclusions", "]"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Compiled", "->", 
             RowBox[{"OptionValue", "[", "Compiled", "]"}]}]}], "}"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"integrand", "=", 
          RowBox[{"Integrand", "[", 
           RowBox[{"m", ",", "sMandelstam"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"OptionValue", "[", "Verbose", "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Monitor", "[", 
            RowBox[{
             RowBox[{"NIntegrate", "@@", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"{", "integrand", "}"}], ",", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    SubscriptBox["\[Tau]", "i"], ",", 
                    RowBox[{"OptionValue", "[", "SmallCutoff", "]"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"OptionValue", "[", "SmallCutoff", "]"}]}]}], 
                   "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "m"}], "}"}]}], "]"}], ",", 
                RowBox[{"{", "nintegrateoptions", "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"IntegrationMonitor", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"int", ",", "err"}], "}"}], "=", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Total", "@", 
                    RowBox[{"Through", "[", 
                    RowBox[{"#", "@", "\"\<Integral\>\""}], "]"}]}], ",", 
                    RowBox[{"Total", "@", 
                    RowBox[{"Through", "[", 
                    RowBox[{"#", "@", "\"\<Error\>\""}], "]"}]}]}], "}"}]}], 
                    ")"}], "&"}], ")"}]}], "}"}]}], "]"}]}], ",", 
             RowBox[{"HorizontalGauge", "[", 
              RowBox[{
               RowBox[{"Log", "[", 
                RowBox[{"10", ",", 
                 RowBox[{"Abs", "[", 
                  RowBox[{"int", "/", "err"}], "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "precision"}], "}"}], ",", 
               RowBox[{"GaugeLabels", "->", "\"\<Digits of precision\>\""}], 
               ",", 
               RowBox[{"GaugeMarkers", "->", "\"\<ScaleRange\>\""}]}], 
              "]"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
           ",", "\[IndentingNewLine]", 
           RowBox[{"NIntegrate", "@@", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"{", "integrand", "}"}], ",", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  SubscriptBox["\[Tau]", "i"], ",", 
                  RowBox[{"OptionValue", "[", "SmallCutoff", "]"}], ",", 
                  RowBox[{"1", "-", 
                   RowBox[{"OptionValue", "[", "SmallCutoff", "]"}]}]}], 
                 "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "m"}], "}"}]}], "]"}], ",", 
              RowBox[{"{", "nintegrateoptions", "}"}]}], "]"}]}]}], "]"}]}]}],
        "\[IndentingNewLine]", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"s_", ",", 
        RowBox[{"options", ":", 
         RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], "/;", 
      RowBox[{"SquareMatrixQ", "[", "s", "]"}]}], ":=", 
     RowBox[{"Enclose", "[", 
      RowBox[{
       RowBox[{"ConfirmAssert", "[", 
        RowBox[{
         RowBox[{"SymmetricMatrixQ", "[", "s", "]"}], "&&", 
         "\[IndentingNewLine]", 
         RowBox[{"AllTrue", "[", 
          RowBox[{
           RowBox[{"Total", "[", "s", "]"}], ",", 
           RowBox[{
            RowBox[{"#", "==", "2"}], "&"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"A", "[", 
        RowBox[{
         RowBox[{"sList", "[", "s", "]"}], ",", "options"}], "]"}]}], "]"}]}],
     ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.917405779919949*^9, 3.917405842321697*^9}, {
   3.91740590478857*^9, 3.917405930662879*^9}, {3.91740603957459*^9, 
   3.91740604560603*^9}, {3.917406080238884*^9, 3.917406113278713*^9}, {
   3.917406183035255*^9, 3.9174063494997463`*^9}, {3.91740642943686*^9, 
   3.917406439750082*^9}, {3.917409371024558*^9, 3.917409378845986*^9}, {
   3.917409946567431*^9, 3.91740995348144*^9}, {3.917424972348548*^9, 
   3.917424972637603*^9}, {3.917613326629681*^9, 3.917613326763163*^9}, {
   3.917692425080985*^9, 3.917692425420332*^9}, {3.917692823937726*^9, 
   3.9176928241260567`*^9}, {3.917693158475329*^9, 3.917693158662536*^9}, {
   3.917715758415324*^9, 3.917715786562057*^9}, {3.917715819633835*^9, 
   3.917715841197297*^9}, {3.917715877048979*^9, 3.917715901724715*^9}, {
   3.917715932375079*^9, 3.917715972821953*^9}, {3.917716088282526*^9, 
   3.917716091734069*^9}, {3.917716206415889*^9, 3.917716211890071*^9}, {
   3.917716328069207*^9, 3.917716335565988*^9}, {3.917716395875915*^9, 
   3.917716395946672*^9}, {3.917716640706527*^9, 3.917716666037576*^9}, {
   3.917716718465595*^9, 3.91771677128737*^9}, {3.917716835040258*^9, 
   3.9177168516438293`*^9}, {3.917716900366103*^9, 3.917716915849903*^9}, {
   3.917717014451617*^9, 3.917717049020233*^9}, {3.917717125734445*^9, 
   3.917717129238673*^9}, {3.917784458193672*^9, 3.917784466992955*^9}, {
   3.917784579862816*^9, 3.91778458000867*^9}, {3.917785041492515*^9, 
   3.917785070342834*^9}, {3.917785152307813*^9, 3.917785152640416*^9}, 
   3.917785223900122*^9, 3.917793572297971*^9, {3.9177950861105013`*^9, 
   3.9177951243083873`*^9}, {3.9177984147033577`*^9, 3.917798440131887*^9}, {
   3.917798620565078*^9, 3.917798675970963*^9}, {3.917798962041611*^9, 
   3.917798966083984*^9}, {3.917799062737541*^9, 3.917799072151636*^9}, {
   3.917800534930451*^9, 3.917800535216151*^9}, {3.9178103101510677`*^9, 
   3.917810404978063*^9}, {3.917810604369089*^9, 3.917810623786163*^9}, {
   3.9178114794746933`*^9, 3.917811520020021*^9}, {3.917811565569536*^9, 
   3.917811575421755*^9}, {3.917887759665031*^9, 3.917887762789878*^9}, {
   3.917888159181845*^9, 3.917888159323017*^9}, {3.917888960411385*^9, 
   3.917889030368149*^9}, {3.91788907750035*^9, 3.917889083063221*^9}, {
   3.917889141077098*^9, 3.917889144892373*^9}, {3.917889304230635*^9, 
   3.917889307026974*^9}, {3.917889467224785*^9, 3.917889470092071*^9}, {
   3.917890491220129*^9, 3.91789049228259*^9}, {3.9178959937673597`*^9, 
   3.917895997084094*^9}, {3.9178967250487137`*^9, 3.917896725187332*^9}, {
   3.91789713896964*^9, 3.917897140880728*^9}, 3.917897217990903*^9, {
   3.917897263019683*^9, 3.917897292963748*^9}, {3.917908323171362*^9, 
   3.9179083239749727`*^9}, {3.91790835678492*^9, 3.917908356902014*^9}, {
   3.917908493614905*^9, 3.917908493747185*^9}, {3.917951165597767*^9, 
   3.917951169577734*^9}, {3.917951755519534*^9, 3.917951795140861*^9}, {
   3.917980624630639*^9, 3.917980624701222*^9}, {3.917980696032875*^9, 
   3.917980696145828*^9}, 3.917983202525041*^9, {3.917989030533217*^9, 
   3.917989030665317*^9}, 3.918038090030501*^9, 3.918038147043014*^9, 
   3.9180387538411217`*^9, {3.918039593214803*^9, 3.918039593301653*^9}, {
   3.918040265634066*^9, 3.918040271746643*^9}, {3.918047575865811*^9, 
   3.918047576328089*^9}, {3.918048363774259*^9, 3.918048368093365*^9}, {
   3.918051382275*^9, 3.91805139372219*^9}, {3.918096250084884*^9, 
   3.91809626918079*^9}, {3.9180964270733833`*^9, 3.918096504328041*^9}, {
   3.918096657000328*^9, 3.918096670259307*^9}, {3.918096767658296*^9, 
   3.918096774711419*^9}, {3.918096896019127*^9, 3.91809697661945*^9}, {
   3.918097141808103*^9, 3.918097179648829*^9}, {3.918097290009975*^9, 
   3.918097321165698*^9}, {3.918097506696267*^9, 3.91809751036239*^9}, {
   3.918097953106501*^9, 3.918098000516635*^9}, {3.918098060380149*^9, 
   3.918098128971393*^9}, {3.918098159275202*^9, 3.918098182717104*^9}, {
   3.918098218361755*^9, 3.918098310862466*^9}, {3.918098367412796*^9, 
   3.918098424035554*^9}, {3.918098459385107*^9, 3.918098459543143*^9}, {
   3.918098603819261*^9, 3.918098608018194*^9}, {3.918098659692775*^9, 
   3.918098680165967*^9}, {3.9180989032720747`*^9, 3.918098979524118*^9}, {
   3.918099093919436*^9, 3.918099094339192*^9}, 3.91810094270409*^9, {
   3.918104399099071*^9, 3.918104406382485*^9}, {3.918104498336578*^9, 
   3.918104546307424*^9}, {3.918104629902227*^9, 3.918104709967598*^9}, {
   3.918104758650507*^9, 3.918104793055541*^9}, {3.918104831080772*^9, 
   3.91810484286463*^9}, {3.918104951261657*^9, 3.918104954210244*^9}, 
   3.918104996419251*^9, {3.9181050441199017`*^9, 3.91810507259304*^9}, {
   3.918105148041333*^9, 3.9181051542961407`*^9}, 3.918105369779874*^9, {
   3.918105420448082*^9, 3.918105450838021*^9}, {3.918107347961822*^9, 
   3.918107371597696*^9}, {3.918107561325992*^9, 3.91810756150287*^9}, {
   3.9182152004578323`*^9, 3.918215212780725*^9}, {3.918215298681346*^9, 
   3.918215306216477*^9}, {3.9182155051319942`*^9, 3.918215595580848*^9}, {
   3.918215649233646*^9, 3.918215680678823*^9}, {3.918218943129302*^9, 
   3.918219136602015*^9}, {3.918219169299135*^9, 3.918219229838025*^9}, 
   3.918220366352463*^9, {3.91822087082833*^9, 3.918220873213896*^9}, {
   3.918224097259326*^9, 3.918224256556473*^9}, {3.918224293530965*^9, 
   3.918224299715842*^9}, {3.9182244197914677`*^9, 3.918224422579761*^9}, {
   3.918224479731691*^9, 3.9182244797993793`*^9}, {3.9182245576886883`*^9, 
   3.91822457640203*^9}, {3.918224663259458*^9, 3.918224674968588*^9}, {
   3.918224919941609*^9, 3.918224934949808*^9}, {3.918224994548419*^9, 
   3.9182250716306343`*^9}, {3.918227532478566*^9, 3.9182275784789658`*^9}, {
   3.918251788172565*^9, 3.918251795906399*^9}, {3.918644335340777*^9, 
   3.918644341879477*^9}, {3.91864439635839*^9, 3.918644439668391*^9}, {
   3.918644476825959*^9, 3.91864447702007*^9}, {3.91883055990803*^9, 
   3.918830560072525*^9}, {3.9190050953310413`*^9, 3.919005095932581*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"1de2261c-4a9a-497b-85b7-f7e7042bf734"]
}, Closed]],

Cell[CellGroupData[{

Cell["Permutations", "Subsection",
 CellChangeTimes->{{3.917793553994807*^9, 
  3.917793555601925*^9}},ExpressionUUID->"bd5643a0-f897-4535-b26e-\
49a64fc2fd77"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "amplitude", " ", "with", " ", "permuted", " ", "external", 
     " ", 
     RowBox[{"legs", ".", "  ", "Here"}], " ", "\[Sigma]", " ", "is", " ", 
     "a", " ", "list", " ", "which", " ", "is", " ", "a", " ", "permutation", 
     " ", "of", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "...", ",", "n"}], "}"}], ".", " ", "In"}],
      " ", "particular"}], ",", " ", 
    RowBox[{"this", " ", "defines", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "3"}], ")"}], "!"}], " ", "different", " ", 
     "amplitudes", " ", "which", " ", "form", " ", "a", " ", "basis", " ", 
     "for", " ", "the", " ", "twisted", " ", 
     RowBox[{"homology", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"s_", ",", "\[Sigma]_List", ",", 
        RowBox[{"options", ":", 
         RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"SquareMatrixQ", "[", "s", "]"}], "&&", 
        RowBox[{
         RowBox[{"Length", "[", "\[Sigma]", "]"}], "==", 
         RowBox[{"Length", "[", "s", "]"}]}]}], ")"}]}], ":=", 
     RowBox[{"A", "[", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"[", 
         RowBox[{"\[Sigma]", ",", "\[Sigma]"}], "]"}], "]"}], ",", 
       "options"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"sMandelstam_", ",", "\[Sigma]_List", ",", 
        RowBox[{"options", ":", 
         RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], "/;", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Length", "[", "\[Sigma]", "]"}], "==", 
        RowBox[{
         RowBox[{"Length", "[", "sMandelstam", "]"}], "+", "2"}]}], ")"}]}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"m", "=", 
          RowBox[{
           RowBox[{"Length", "[", "\[Sigma]", "]"}], "-", "3"}]}], ",", 
         "\[Sigma]face"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"A", "[", 
        RowBox[{
         RowBox[{"sMat", "[", "sMandelstam", "]"}], ",", "\[Sigma]", ",", 
         "options"}], "]"}]}], "\[IndentingNewLine]", "]"}]}], 
    ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.916022916394267*^9, 3.916022917196428*^9}, {
   3.916023018582734*^9, 3.916023164990897*^9}, {3.916023219341258*^9, 
   3.916023239847438*^9}, {3.9160232751162567`*^9, 3.916023299117404*^9}, {
   3.916023384802906*^9, 3.916023391175449*^9}, {3.916023458031657*^9, 
   3.916023464570063*^9}, 3.916024164990565*^9, {3.917148893337022*^9, 
   3.917148905069751*^9}, {3.917148972588564*^9, 3.917149112767598*^9}, {
   3.917149146903223*^9, 3.917149260827746*^9}, 3.917715845325328*^9, {
   3.9177164950998*^9, 3.917716497915862*^9}, {3.9178092204229403`*^9, 
   3.917809246860074*^9}, {3.917809351106317*^9, 3.91780938181404*^9}, {
   3.917809416339855*^9, 3.917809420765727*^9}, 3.917809636389872*^9, {
   3.917810414899825*^9, 3.917810427238039*^9}, {3.917810575587372*^9, 
   3.917810590040646*^9}, 3.917811486128714*^9, {3.917811613165199*^9, 
   3.91781161334011*^9}, {3.917889125525833*^9, 3.917889127808608*^9}, {
   3.917896121433647*^9, 3.917896142886935*^9}, {3.917951179114086*^9, 
   3.9179511828187437`*^9}, {3.917951811927098*^9, 3.917951821525515*^9}, {
   3.9179825991312637`*^9, 3.917982611726472*^9}, {3.918047999160475*^9, 
   3.918048018075028*^9}, {3.918105483671481*^9, 3.918105526924149*^9}, {
   3.918134431300428*^9, 3.918134525089212*^9}, {3.918134639694257*^9, 
   3.918134667033183*^9}, {3.918220965464055*^9, 3.918220983772431*^9}, {
   3.91822106032784*^9, 3.918221067413362*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"36ee7bcd-33ff-464d-ac0a-14cc9411d0b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Checks", " ", "the", " ", "monodromy", " ", "relations", " ", "for", " ",
      "the", " ", 
     RowBox[{"amplitude", ".", " ", "We"}], " ", "divide", " ", "by", " ", 
     "the", " ", "size", " ", "of", " ", "the", " ", "first", " ", 
     "amplitude"}], ",", " ", 
    RowBox[{"so", " ", "a", " ", "result", " ", 
     RowBox[{"<<", "1"}], " ", "means", " ", "that", " ", "the", " ", 
     "monodromy", " ", "relations", " ", "are", " ", "satisfied"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"MonodromyRelations", "[", "n_", "]"}], "/;", 
     RowBox[{"n", ">=", "4"}]}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s", "=", 
        RowBox[{"sMat", "[", 
         RowBox[{"sRand", "[", "n", "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       FractionBox[
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "I"}], " ", "\[Pi]", " ", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"s", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "j"}], "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "2", ",", "i"}], "}"}]}], "]"}]}], "]"}], 
           RowBox[{"A", "[", 
            RowBox[{"s", ",", 
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"Range", "[", 
                RowBox[{"2", ",", "i"}], "]"}], ",", 
               RowBox[{"{", "1", "}"}], ",", 
               RowBox[{"Range", "[", 
                RowBox[{
                 RowBox[{"i", "+", "1"}], ",", "n"}], "]"}]}], "]"}]}], 
            "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], 
        RowBox[{"A", "[", "s", "]"}]]}]}], "\[IndentingNewLine]", "]"}]}], 
   ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.917811777110791*^9, 3.917811832954034*^9}, {
  3.918047516072455*^9, 3.918047516238435*^9}, {3.918048075613893*^9, 
  3.918048152667685*^9}, {3.91804876272926*^9, 3.918048801635899*^9}, {
  3.9190052357355003`*^9, 3.91900524384167*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"afa4cb42-57a9-4886-8669-6543a9178efb"]
}, Closed]],

Cell[CellGroupData[{

Cell["Analytic results", "Subsection",
 CellChangeTimes->{{3.915876330049549*^9, 3.915876333068495*^9}, 
   3.917404577923115*^9, 
   3.9174046430374827`*^9},ExpressionUUID->"7c95a710-57b8-4496-8c33-\
f20e714cde1b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Analytic", " ", "form", " ", "of", " ", "the", " ", "four"}], 
    "-", 
    RowBox[{"point", " ", 
     RowBox[{"amplitudes", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"A4", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "s_", "}"}], ",", 
        RowBox[{"{", "t_", "}"}]}], "}"}], "]"}], ":=", 
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "s"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "t"}], "]"}]}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "-", "s", "-", "t"}], "]"}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Aclosed4", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "s_", "}"}], ",", 
        RowBox[{"{", "t_", "}"}]}], "}"}], "]"}], ":=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[Pi]", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", "s"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", "t"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "s", "+", "t"}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", "s", "]"}], 
        RowBox[{"Gamma", "[", "t", "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "-", "s", "-", "t"}], "]"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "A", " ", "function", " ", "that", " ", "gives", " ", "the", " ", 
      "analytic", " ", "continuation", " ", "of", " ", "3", "F2", " ", "at", 
      " ", "unit", " ", "argument", " ", "to", " ", "any", " ", "choice", " ",
       "of", " ", 
      RowBox[{"arguments", ".", " ", "When"}], " ", "convergent"}], ",", " ", 
     
     RowBox[{
      RowBox[{
      "we", " ", "use", " ", "the", " ", "Mathematica", " ", "function", " ", 
       "for", " ", "3", 
       RowBox[{"F2", ".", " ", "When"}], " ", 
       RowBox[{"Re", "[", "s", "]"}]}], "<", "0"}], ",", " ", 
     RowBox[{
      RowBox[{
      "analytic", " ", "continuation", " ", "is", " ", "necessary", " ", 
       "which", " ", "we", " ", "do", " ", "by", " ", "the", " ", "two"}], 
      "-", 
      RowBox[{"step", " ", "recursion", " ", 
       RowBox[{"relation", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"HypergeometricUnity", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a1_", ",", "a2_", ",", "a3_"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b1_", ",", "b2_"}], "}"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"HypergeometricUnity", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a1", ",", "a2", ",", "a3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b1", ",", "b2"}], "}"}]}], "]"}], "=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"s", "=", 
          RowBox[{"b1", "+", "b2", "-", "a1", "-", "a2", "-", "a3"}]}], "}"}],
         ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Re", "[", "s", "]"}], ">", "0"}], ",", 
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"a1", ",", "a2", ",", "a3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"b1", ",", "b2"}], "}"}], ",", "1"}], "]"}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "a1", "-", "b1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "a1", "-", "b2"}], ")"}], " ", 
                RowBox[{"HypergeometricUnity", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "a1"}], ",", "a2", ",", "a3"}], 
                   "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"b1", ",", "b2"}], "}"}]}], "]"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "a1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a1", "+", "a2", "+", "a3", "-", "b1", "-", "b2"}], 
                 ")"}]}], ")"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"3", " ", "a1"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["a1", "2"]}], "-", "a2", "+", 
                RowBox[{"a1", " ", "a2"}], "-", "a3", "+", 
                RowBox[{"a1", " ", "a3"}], "-", 
                RowBox[{"a2", " ", "a3"}], "+", 
                RowBox[{"2", " ", "b1"}], "-", 
                RowBox[{"2", " ", "a1", " ", "b1"}], "+", 
                RowBox[{"2", " ", "b2"}], "-", 
                RowBox[{"2", " ", "a1", " ", "b2"}], "+", 
                RowBox[{"b1", " ", "b2"}]}], ")"}], " ", 
              RowBox[{"HypergeometricUnity", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "a1"}], ",", "a2", ",", "a3"}], 
                 "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"b1", ",", "b2"}], "}"}]}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "a1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"a1", "+", "a2", "+", "a3", "-", "b1", "-", "b2"}], 
               ")"}]}], ")"}]}]}]}], "]"}]}], "\[IndentingNewLine]", 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Analytic", " ", "form", " ", "of", " ", "the", " ", "five"}], 
     "-", 
     RowBox[{"point", " ", 
      RowBox[{"amplitudes", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"A5", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"s12_", ",", "s13_"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"s23_", ",", "s24_"}], "}"}], ",", 
        RowBox[{"{", "s34_", "}"}]}], "}"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", "s12"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", "s23"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "-", "s12", "-", "s13", "-", "s23"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", "s34"}], "]"}], " ", 
        RowBox[{"HypergeometricUnity", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "-", "s12"}], ",", 
            RowBox[{"2", "-", "s12", "-", "s13", "-", "s23"}], ",", "s24"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", "-", "s12", "-", "s23"}], ",", 
            RowBox[{"3", "-", "s12", "-", "s13", "-", "s23", "-", "s34"}]}], 
           "}"}]}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "-", "s12", "-", "s23"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "-", "s12", "-", "s13", "-", "s23", "-", "s34"}], 
         "]"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Aclosed5", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"s12_", ",", "s13_"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"s23_", ",", "s24_"}], "}"}], ",", 
        RowBox[{"{", "s34_", "}"}]}], "}"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", "s23"}], "]"}], 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"s12", "+", "s13", "+", "s23", "-", "1"}], ")"}]}], "]"}], 
        
        RowBox[{"A5", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"s12", ",", "s13"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"s23", ",", "s24"}], "}"}], ",", 
           RowBox[{"{", "s34", "}"}]}], "}"}], "]"}], 
        RowBox[{"A5", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"s13", ",", "s12"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"s23", ",", "s35"}], "}"}], ",", 
           RowBox[{"{", "s25", "}"}]}], "}"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", "s24"}], "]"}], 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{"s12", "+", "s14", "+", "s24", "-", "1"}], ")"}]}], "]"}], 
        
        RowBox[{"A5", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"s12", ",", "s14"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"s24", ",", "s23"}], "}"}], ",", 
           RowBox[{"{", "s34", "}"}]}], "}"}], "]"}], 
        RowBox[{"A5", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"s14", ",", "s12"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"s24", ",", "s45"}], "}"}], ",", 
           RowBox[{"{", "s25", "}"}]}], "}"}], "]"}]}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s14", "->", 
         RowBox[{
         "3", "-", "s12", "-", "s13", "-", "s23", "-", "s24", "-", "s34"}]}], 
        ",", 
        RowBox[{"s25", "->", 
         RowBox[{"2", "-", "s12", "-", "s23", "-", "s24"}]}], ",", 
        RowBox[{"s35", "->", 
         RowBox[{"2", "-", "s13", "-", "s23", "-", "s34"}]}], ",", 
        RowBox[{"s45", "->", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "s12", "+", "s13", "+", "s23"}]}]}], 
       "}"}]}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.916030915958335*^9, 3.916030979158704*^9}, {
   3.9160310546405687`*^9, 3.916031111709193*^9}, {3.9160311709204903`*^9, 
   3.916031205171372*^9}, {3.916031353322525*^9, 3.916031364856694*^9}, {
   3.917154265206325*^9, 3.917154326486492*^9}, {3.917409413586199*^9, 
   3.917409428982769*^9}, {3.917610781394834*^9, 3.9176107872898684`*^9}, {
   3.9176114896783867`*^9, 3.91761152404067*^9}, {3.917692977497757*^9, 
   3.917692978189721*^9}, {3.9177929617248487`*^9, 3.917793017159205*^9}, {
   3.917793243546543*^9, 3.917793276825876*^9}, {3.917793657061969*^9, 
   3.917793730519774*^9}, {3.917793915581517*^9, 3.917793919817779*^9}, {
   3.917793983976262*^9, 3.917793991242715*^9}, {3.917794032981472*^9, 
   3.9177940830406113`*^9}, {3.917794247483952*^9, 3.917794312241439*^9}, 
   3.917794497333947*^9, {3.917794596854779*^9, 3.917794632586643*^9}, {
   3.917794799939483*^9, 3.917794825748491*^9}, {3.917812190054718*^9, 
   3.917812207661069*^9}, {3.917812363698403*^9, 3.917812363837186*^9}, {
   3.91781239989066*^9, 3.917812399987652*^9}, {3.917812442446302*^9, 
   3.917812442713787*^9}, {3.917812716114439*^9, 3.917812740571299*^9}, {
   3.917813751263083*^9, 3.917813887331919*^9}, {3.917864552416018*^9, 
   3.9178645863171043`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"0feaabbb-38ca-4007-bca1-7e6eca7ed233"]
}, Closed]],

Cell[CellGroupData[{

Cell["Implementing the contour for closed strings", "Subsection",
 CellChangeTimes->{{3.916022815223166*^9, 3.916022819346204*^9}, {
  3.9177865675526857`*^9, 
  3.917786573785866*^9}},ExpressionUUID->"ed47b774-882c-4d72-99a4-\
56f46f54f3f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Auxiliary", " ", "function", " ", "computing", " ", "diagonal", " ", 
    "subamplitudes", " ", "of", " ", "the", " ", 
    SubscriptBox["m", 
     RowBox[{"\[Alpha]", "'"}]]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"m\[Alpha]Diagonal", "[", "m_", "]"}], ":=", 
     RowBox[{
      RowBox[{"m\[Alpha]Diagonal", "[", "m", "]"}], "=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "s", "}"}], ",", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"tree", "[", "a_Integer", "]"}], ":=", 
          RowBox[{"Return", "[", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"{", "a", "}"}]}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"tree", "[", "a_List", "]"}], ":=", 
          RowBox[{"Module", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"t", ",", "scomp"}], "}"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"t", "=", 
              RowBox[{"tree", "/@", "a"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"scomp", "=", 
              RowBox[{"Join", "[", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"t", "\[LeftDoubleBracket]", 
                   RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", 
                    RowBox[{"Length", "[", "a", "]"}]}], "}"}]}], "]"}]}], 
               "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"Return", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"CatalanNumber", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Length", "[", "a", "]"}], "/", "2"}], "-", "1"}],
                   "]"}], 
                 FractionBox[
                  RowBox[{
                   SubsuperscriptBox["\[Product]", 
                    RowBox[{"i", "=", "1"}], 
                    RowBox[{"Length", "[", "a", "]"}]], 
                   RowBox[{"t", "\[LeftDoubleBracket]", 
                    RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}]}], 
                  RowBox[{"Tan", "[", 
                   RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                    RowBox[{"s", "[", 
                    RowBox[{"Sequence", "@@", "scomp"}], "]"}]}], "]"}]]}], 
                ",", "scomp"}], "}"}], "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"treetop", "[", "x_List", "]"}], ":=", 
          RowBox[{
           RowBox[{"CatalanNumber", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "x", "]"}], "/", "2"}], "-", "1"}], 
            "]"}], 
           RowBox[{
            SubsuperscriptBox["\[Product]", 
             RowBox[{"a", "=", "1"}], 
             RowBox[{"Length", "[", "x", "]"}]], 
            RowBox[{
             RowBox[{"tree", "[", 
              RowBox[{
              "x", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], 
              "]"}], "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}]}]}]}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"Return", "[", 
          RowBox[{"Plus", "@@", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"treetop", "[", "#", "]"}], "&"}], "/@", 
             RowBox[{"Groupings", "[", 
              RowBox[{
               RowBox[{"Range", "[", 
                RowBox[{"m", "-", "1"}], "]"}], ",", 
               RowBox[{"Range", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"m", "-", "1"}], ",", "2"}], "]"}]}], "]"}]}], 
            ")"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Auxiliary", " ", "function", " ", "computing", " ", "off"}], 
     "-", 
     RowBox[{"diagonal", " ", "subamplitudes", " ", "of", " ", 
      SubscriptBox["m", 
       RowBox[{"\[Alpha]", "'"}]]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"m\[Alpha]OffDiagonal", "[", 
      RowBox[{"\[Beta]_", ",", "\[Gamma]_"}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n", ",", "result"}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"n", "=", 
         RowBox[{"Length", "[", "\[Beta]", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"\[Beta]\[Beta]", "=", 
         RowBox[{"\[Beta]", "~", "Join", "~", "\[Beta]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"\[Gamma]\[Gamma]", "=", 
         RowBox[{"\[Gamma]", "~", "Join", "~", "\[Gamma]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"sub\[Beta]", "=", 
         RowBox[{"DeleteDuplicates", "[", 
          RowBox[{"Subsequences", "[", 
           RowBox[{"\[Beta]\[Beta]", ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "n"}], "}"}]}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"sub\[Gamma]", "=", 
         RowBox[{"DeleteDuplicates", "[", 
          RowBox[{"Subsequences", "[", 
           RowBox[{"\[Gamma]\[Gamma]", ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "n"}], "}"}]}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"sub\[Gamma]Rev", "=", 
         RowBox[{"DeleteDuplicates", "[", 
          RowBox[{"Subsequences", "[", 
           RowBox[{
            RowBox[{"Reverse", "[", "\[Gamma]\[Gamma]", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "n"}], "}"}]}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"intList", "=", 
         RowBox[{"Sort", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"#", ",", "False"}], "}"}], "&"}], "/@", 
              RowBox[{"Intersection", "[", 
               RowBox[{"sub\[Beta]", ",", "sub\[Gamma]"}], "]"}]}], ")"}], 
            "~", "Join", "~", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"#", ",", "True"}], "}"}], "&"}], "/@", 
              RowBox[{"Intersection", "[", 
               RowBox[{"sub\[Beta]", ",", "sub\[Gamma]Rev"}], "]"}]}], 
             ")"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{
              "#1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "]"}], ">", 
             RowBox[{"Length", "[", 
              RowBox[{
              "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "]"}]}], "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"result", "=", "0"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"Do", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"seq", ",", "rev"}], "}"}], "=", "int"}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "seq", "]"}], "\[Equal]", "n"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"result", "=", 
               RowBox[{
                RowBox[{"m\[Alpha]Diagonal", "[", "n", "]"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"s", "[", "a__", "]"}], "\[RuleDelayed]", 
                  SubscriptBox["s", 
                   RowBox[{"Sequence", "@@", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "seq", "\[LeftDoubleBracket]", "#", 
                    "\[RightDoubleBracket]"}], "&"}], "/@", 
                    RowBox[{"{", "a", "}"}]}], "]"}]}]]}], "}"}]}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"Break", "[", "]"}], ";"}]}], "\[IndentingNewLine]", 
            "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Plus", "@@", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"SubsetQ", "[", 
                    RowBox[{"#", ",", "seq"}], "]"}], ",", "1", ",", "0"}], 
                    "]"}], "&"}], "/@", 
                  RowBox[{
                   RowBox[{"Flatten", "[", 
                    RowBox[{"intList", ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}], "\[LeftDoubleBracket]", 
                   "1", "\[RightDoubleBracket]"}]}], ")"}]}], ")"}], ">", 
              "1"}], ",", 
             RowBox[{
              RowBox[{"Continue", "[", "]"}], ";"}]}], "]"}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"\[Beta]Rot", "=", 
            RowBox[{"RotateLeft", "[", 
             RowBox[{"\[Beta]", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Position", "[", 
                 RowBox[{"\[Beta]", ",", 
                  RowBox[{
                  "seq", "\[LeftDoubleBracket]", "1", 
                   "\[RightDoubleBracket]"}]}], "]"}], "\[LeftDoubleBracket]", 
                RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "-", 
               "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"\[Gamma]Rot", "=", 
            RowBox[{"RotateLeft", "[", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{"rev", ",", 
                RowBox[{"Reverse", "[", "\[Gamma]", "]"}], ",", "\[Gamma]"}], 
               "]"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Position", "[", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{"rev", ",", 
                    RowBox[{"Reverse", "[", "\[Gamma]", "]"}], ",", 
                    "\[Gamma]"}], "]"}], ",", 
                  RowBox[{
                  "seq", "\[LeftDoubleBracket]", "1", 
                   "\[RightDoubleBracket]"}]}], "]"}], "\[LeftDoubleBracket]", 
                RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "-", 
               "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Position", "[", 
                 RowBox[{"\[Gamma]Rot", ",", 
                  RowBox[{"\[Beta]Rot", "\[LeftDoubleBracket]", 
                   RowBox[{
                    RowBox[{"Length", "[", "seq", "]"}], "+", "1"}], 
                   "\[RightDoubleBracket]"}]}], "]"}], "\[LeftDoubleBracket]", 
                RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "-", 
               RowBox[{
                RowBox[{"Position", "[", 
                 RowBox[{"\[Gamma]Rot", ",", 
                  RowBox[{"\[Beta]Rot", "\[LeftDoubleBracket]", 
                   RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], "]"}], 
                "\[LeftDoubleBracket]", 
                RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], "<", 
              "0"}], ",", 
             RowBox[{
              RowBox[{"Continue", "[", "]"}], ";"}]}], "]"}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"\[Beta]New", "=", 
            RowBox[{
             RowBox[{"{", "seq", "}"}], "~", "Join", "~", 
             RowBox[{"Drop", "[", 
              RowBox[{"\[Beta]Rot", ",", 
               RowBox[{"Length", "[", "seq", "]"}]}], "]"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"\[Gamma]New", "=", 
            RowBox[{
             RowBox[{"{", "seq", "}"}], "~", "Join", "~", 
             RowBox[{"Drop", "[", 
              RowBox[{"\[Gamma]Rot", ",", 
               RowBox[{"Length", "[", "seq", "]"}]}], "]"}]}]}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"result", "=", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m\[Alpha]Diagonal", "[", 
                RowBox[{
                 RowBox[{"Length", "[", "seq", "]"}], "+", "1"}], "]"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"s", "[", "a__", "]"}], "\[RuleDelayed]", 
                 SubscriptBox["s", 
                  RowBox[{"Sequence", "@@", 
                   RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "seq", "\[LeftDoubleBracket]", "#", 
                    "\[RightDoubleBracket]"}], "&"}], "/@", 
                    RowBox[{"{", "a", "}"}]}], "]"}]}]]}], "}"}]}], ")"}], 
             FractionBox["1", 
              RowBox[{"Sin", "[", 
               RowBox[{"\[Pi]", " ", "\[Alpha]", " ", 
                SubscriptBox["s", 
                 RowBox[{"Sequence", "@@", 
                  RowBox[{"Flatten", "[", "seq", "]"}]}]]}], "]"}]], 
             RowBox[{"m\[Alpha]OffDiagonal", "[", 
              RowBox[{"\[Beta]New", ",", "\[Gamma]New"}], "]"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Break", "[", "]"}], ";"}], "\[IndentingNewLine]", 
          "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"int", ",", "intList"}], "}"}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "result", "]"}], ";"}]}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Auxiliary", " ", "function", " ", "computing", " ", "relative", " ", 
     "winding", " ", "number", " ", "of", " ", "permutations", " ", "\[Beta]",
      " ", "and", " ", "\[Gamma]"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"winding", "[", 
      RowBox[{"\[Beta]_", ",", "\[Gamma]_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Plus", "@@", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Position", "[", 
               RowBox[{"\[Gamma]", ",", 
                RowBox[{"\[Beta]", "\[LeftDoubleBracket]", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"a", "+", "1"}], ",", 
                   RowBox[{"Length", "[", "\[Gamma]", "]"}], ",", "1"}], 
                  "]"}], "\[RightDoubleBracket]"}]}], "]"}], 
              "\[LeftDoubleBracket]", 
              RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "-", 
             RowBox[{
              RowBox[{"Position", "[", 
               RowBox[{"\[Gamma]", ",", 
                RowBox[{
                "\[Beta]", "\[LeftDoubleBracket]", "a", 
                 "\[RightDoubleBracket]"}]}], "]"}], "\[LeftDoubleBracket]", 
              RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], ",", 
            RowBox[{"Length", "[", "\[Gamma]", "]"}], ",", "1"}], "]"}], ",", 
          
          RowBox[{"{", 
           RowBox[{"a", ",", 
            RowBox[{"Length", "[", "\[Gamma]", "]"}]}], "}"}]}], "]"}]}], 
       ")"}], "/", 
      RowBox[{"Length", "[", "\[Gamma]", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Returns", " ", "matrix", " ", "S", " ", "with", " ", "Mandelstam", " ", 
     "invariants", " ", "in", " ", "a", " ", "cyclic", " ", "basis", " ", 
     "with", " ", "respect", " ", "to", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12", "..."}], "m"}], ")"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"basis", "[", "m_", "]"}], ":=", 
     RowBox[{
      RowBox[{"basis", "[", "m", "]"}], "=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ss", ",", "s", ",", "S", ",", "base"}], "}"}], ",", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"ss", "[", 
           RowBox[{"a_", ",", "a_"}], "]"}], ":=", "0"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"ss", "[", 
            RowBox[{"a_", ",", "b_"}], "]"}], "/;", 
           RowBox[{"a", ">", "b"}]}], ":=", 
          RowBox[{"ss", "[", 
           RowBox[{"b", ",", "a"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"ss", "[", "c__", "]"}], "/;", 
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"{", "c", "}"}], "]"}], ">", "2"}]}], ":=", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"a", "=", "1"}], 
            RowBox[{"Length", "[", 
             RowBox[{"{", "c", "}"}], "]"}]], 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"b", "=", 
              RowBox[{"a", "+", "1"}]}], 
             RowBox[{"Length", "[", 
              RowBox[{"{", "c", "}"}], "]"}]], 
            RowBox[{"ss", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"{", "c", "}"}], "\[LeftDoubleBracket]", "a", 
               "\[RightDoubleBracket]"}], ",", 
              RowBox[{
               RowBox[{"{", "c", "}"}], "\[LeftDoubleBracket]", "b", 
               "\[RightDoubleBracket]"}]}], "]"}]}]}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"base", "=", 
          RowBox[{"Flatten", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"ss", "[", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"Range", "[", 
                   RowBox[{"a", ",", 
                    RowBox[{"a", "+", "l"}]}], "]"}], ",", "m", ",", "1"}], 
                 "]"}]}], "]"}], "\[Equal]", 
              SubscriptBox["s", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"Range", "[", 
                   RowBox[{"a", ",", 
                    RowBox[{"a", "+", "l"}]}], "]"}], ",", "m", ",", "1"}], 
                 "]"}]}]]}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", "1", ",", 
               RowBox[{
                RowBox[{"m", "/", "2"}], "-", "1"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"l", "\[Equal]", 
                  RowBox[{
                   RowBox[{"m", "/", "2"}], "-", "1"}]}], ",", 
                 RowBox[{"m", "/", "2"}], ",", "m"}], "]"}]}], "}"}]}], "]"}],
            "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"S", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"ss", "[", 
             RowBox[{"a", ",", "b"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "m"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "m"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"S", "=", 
          RowBox[{
           RowBox[{"S", "/.", 
            RowBox[{
             RowBox[{"Solve", "[", 
              RowBox[{"base", ",", 
               RowBox[{"Flatten", "[", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"ss", "[", 
                   RowBox[{"a", ",", "b"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"a", ",", "m"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"b", ",", 
                    RowBox[{"a", "+", "1"}], ",", "m"}], "}"}]}], "]"}], 
                "]"}]}], "]"}], "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}]}], "//", "Quiet"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"S", "=", 
          RowBox[{
           RowBox[{"S", "/.", 
            RowBox[{
             RowBox[{"Solve", "[", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"b", "=", "1"}], "m"], 
                   RowBox[{"S", "\[LeftDoubleBracket]", 
                    RowBox[{"a", ",", "b"}], "\[RightDoubleBracket]"}]}], 
                  "\[Equal]", "0"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"a", ",", "m"}], "}"}]}], "]"}], ",", 
               RowBox[{"Flatten", "[", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"ss", "[", 
                   RowBox[{"a", ",", "b"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"a", ",", "m"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"b", ",", 
                    RowBox[{"a", "+", "1"}], ",", "m"}], "}"}]}], "]"}], 
                "]"}]}], "]"}], "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}]}], "//", "Quiet"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"Return", "[", "S", "]"}], ";"}]}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Compute", " ", 
      SubscriptBox["m", 
       RowBox[{"\[Alpha]", "'"}]], " ", "at", " ", "n"}], "-", 
     RowBox[{
     "point", " ", "with", " ", "permutations", " ", "\[Beta]", " ", "and", 
      " ", "\[Gamma]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"m\[Alpha]", "[", 
      RowBox[{"\[Beta]_", ",", "\[Gamma]_"}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "S", "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Sort", "[", "\[Beta]", "]"}], "\[NotEqual]", 
           RowBox[{"Sort", "[", "\[Gamma]", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Print", "[", "\"\<Incompatible permutations!\>\"", "]"}], 
           ";", 
           RowBox[{"Return", "[", "]"}], ";"}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"S", "=", 
         RowBox[{"basis", "[", 
          RowBox[{"Length", "[", "\[Beta]", "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{
             RowBox[{"winding", "[", 
              RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}], "+", "1"}]], 
           RowBox[{"m\[Alpha]OffDiagonal", "[", 
            RowBox[{"\[Beta]", ",", "\[Gamma]"}], "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["s", "x__"], "\[RuleDelayed]", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"a", "=", "1"}], 
              RowBox[{"Length", "[", 
               RowBox[{"{", "x", "}"}], "]"}]], 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"b", "=", 
                RowBox[{"a", "+", "1"}]}], 
               RowBox[{"Length", "[", 
                RowBox[{"{", "x", "}"}], "]"}]], 
              RowBox[{"S", "\[LeftDoubleBracket]", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", "x", "}"}], "\[LeftDoubleBracket]", "a", 
                 "\[RightDoubleBracket]"}], ",", 
                RowBox[{
                 RowBox[{"{", "x", "}"}], "\[LeftDoubleBracket]", "b", 
                 "\[RightDoubleBracket]"}]}], "\[RightDoubleBracket]"}]}]}]}],
            "}"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Full", " ", "closed"}], "-", 
      RowBox[{"string", " ", 
       RowBox[{"amplitude", ".", " ", "It"}], " ", "uses", " ", "the", " ", 
       "same", " ", "formatting", " ", "as", " ", "its", " ", "open"}], "-", 
      RowBox[{"string", " ", "counterpart"}]}], ",", " ", 
     RowBox[{"A", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Options", "[", "Aclosed", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"PrecisionGoal", "->", "AutomaticPrecision"}], ",", 
       RowBox[{"AccuracyGoal", "->", "Automatic"}], ",", 
       RowBox[{"Method", "\[Rule]", "AutomaticMethod"}], ",", 
       RowBox[{"MinRecursion", "->", "Automatic"}], ",", 
       RowBox[{"MaxRecursion", "->", "20"}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "MachinePrecision"}], ",", 
       RowBox[{"MaxPoints", "->", "\[Infinity]"}], ",", 
       RowBox[{"Exclusions", "->", "None"}], ",", 
       RowBox[{"Compiled", "\[Rule]", "Automatic"}], ",", 
       RowBox[{"Verbose", "->", "False"}], ",", 
       RowBox[{"SmallCutoff", "->", "0"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Aclosed", "[", 
      RowBox[{"sMandelstam_", ",", 
       RowBox[{"options", ":", 
        RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n", "=", 
         RowBox[{
          RowBox[{"Length", "[", "sMandelstam", "]"}], "+", "2"}]}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"permutations", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", "#", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"n", "-", "1"}], ",", "n"}], "}"}]}], "]"}], "&"}], "/@", 
          RowBox[{"Permutations", "[", 
           RowBox[{"Range", "[", 
            RowBox[{"2", ",", 
             RowBox[{"n", "-", "2"}]}], "]"}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"ss", "=", 
         RowBox[{"sMat", "[", "sMandelstam", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"H", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"m\[Alpha]", "[", 
              RowBox[{"\[Rho]", ",", "\[Tau]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Rho]", ",", "permutations"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[Tau]", ",", "permutations"}], "}"}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["s", "x__"], "\[RuleDelayed]", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"a", "=", "1"}], 
                RowBox[{"Length", "[", 
                 RowBox[{"{", "x", "}"}], "]"}]], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"b", "=", 
                  RowBox[{"a", "+", "1"}]}], 
                 RowBox[{"Length", "[", 
                  RowBox[{"{", "x", "}"}], "]"}]], 
                RowBox[{"ss", "\[LeftDoubleBracket]", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"{", "x", "}"}], "\[LeftDoubleBracket]", "a", 
                   "\[RightDoubleBracket]"}], ",", 
                  RowBox[{
                   RowBox[{"{", "x", "}"}], "\[LeftDoubleBracket]", "b", 
                   "\[RightDoubleBracket]"}]}], 
                 "\[RightDoubleBracket]"}]}]}]}], ",", 
             RowBox[{"\[Alpha]", "->", "1"}]}], "}"}]}], "//", "N"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"S", "=", 
         RowBox[{"Inverse", "[", "H", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"vec", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"ss", ",", "\[Rho]", ",", "options"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Rho]", ",", "permutations"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{
          RowBox[{"vec", "\[Transpose]"}], ".", "S", ".", "vec"}], "]"}], 
        ";"}]}], "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Aclosed", "[", 
       RowBox[{"s_", ",", 
        RowBox[{"options", ":", 
         RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], "/;", 
      RowBox[{"SquareMatrixQ", "[", "s", "]"}]}], ":=", 
     RowBox[{"Enclose", "[", 
      RowBox[{
       RowBox[{"ConfirmAssert", "[", 
        RowBox[{
         RowBox[{"SymmetricMatrixQ", "[", "s", "]"}], "&&", 
         "\[IndentingNewLine]", 
         RowBox[{"AllTrue", "[", 
          RowBox[{
           RowBox[{"Total", "[", "s", "]"}], ",", 
           RowBox[{
            RowBox[{"#", "==", "2"}], "&"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Aclosed", "[", 
        RowBox[{
         RowBox[{"sList", "[", "s", "]"}], ",", "options"}], "]"}]}], "]"}]}],
     ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.686324561722546*^9, 3.686324567058471*^9}, {
   3.686324610352042*^9, 3.686324674770173*^9}, {3.686324722254158*^9, 
   3.686324888143282*^9}, {3.686324925615404*^9, 3.686325026830244*^9}, {
   3.686325911778487*^9, 3.686325922472448*^9}, {3.6863259899385247`*^9, 
   3.686325990151658*^9}, {3.686326022245442*^9, 3.68632609877746*^9}, {
   3.686326128841303*^9, 3.686326159035689*^9}, {3.6863262206312532`*^9, 
   3.686326274252328*^9}, {3.686326340406606*^9, 3.686326340614155*^9}, {
   3.686326370777446*^9, 3.6863263947150946`*^9}, {3.686327172974875*^9, 
   3.686327207353458*^9}, {3.686327482125118*^9, 3.686327501004181*^9}, {
   3.6863276086286*^9, 3.686327668168762*^9}, {3.686327700567601*^9, 
   3.686327702418746*^9}, {3.68632773619735*^9, 3.686327745732682*^9}, {
   3.686327982605505*^9, 3.686328032535021*^9}, {3.6863280881761036`*^9, 
   3.686328090254585*^9}, {3.686328139843268*^9, 3.68632822478745*^9}, {
   3.686328341950897*^9, 3.686328582598449*^9}, {3.686328767199916*^9, 
   3.686328802234538*^9}, {3.686328879029354*^9, 3.686328884185504*^9}, {
   3.686328957963993*^9, 3.6863290297639785`*^9}, {3.686329276009584*^9, 
   3.686329276446309*^9}, {3.686329340760653*^9, 3.686329374482409*^9}, {
   3.68632944223407*^9, 3.686329460313058*^9}, {3.686329551461974*^9, 
   3.6863296160095634`*^9}, {3.686329731818671*^9, 3.686329776226224*^9}, {
   3.686329986977895*^9, 3.686329988225038*^9}, {3.68633043914107*^9, 
   3.686330442423214*^9}, {3.686330607063618*^9, 3.686330688280184*^9}, {
   3.686330891347178*^9, 3.686330978258833*^9}, {3.686331055288328*^9, 
   3.686331072721914*^9}, {3.686331125124634*^9, 3.686331128414685*^9}, {
   3.686332168021779*^9, 3.686332171662435*^9}, {3.6863451952757177`*^9, 
   3.68634519741637*^9}, {3.686345405106534*^9, 3.686345407278443*^9}, {
   3.686349898755072*^9, 3.686349962861754*^9}, 3.686349993970577*^9, {
   3.686350043277439*^9, 3.686350057553514*^9}, {3.686350446138332*^9, 
   3.68635044880662*^9}, {3.68635058052386*^9, 3.686350586838031*^9}, {
   3.686351515575471*^9, 3.686351552297953*^9}, {3.686351605152913*^9, 
   3.686351606066229*^9}, {3.686351646095361*^9, 3.686351651052974*^9}, {
   3.686351795424972*^9, 3.686351981547806*^9}, 3.6863522701686554`*^9, {
   3.686352311585688*^9, 3.6863523227541113`*^9}, {3.686352467371277*^9, 
   3.686352503783375*^9}, {3.686352534792051*^9, 3.686352564649133*^9}, {
   3.6863526649072213`*^9, 3.686352797884735*^9}, 3.686352858895091*^9, {
   3.686353018593828*^9, 3.686353057280154*^9}, {3.686353454295747*^9, 
   3.6863534927895155`*^9}, {3.686353598433259*^9, 3.686353637065876*^9}, {
   3.686353749520084*^9, 3.686353899223085*^9}, {3.686353984525123*^9, 
   3.686354051173138*^9}, {3.68635419054231*^9, 3.6863542031667285`*^9}, {
   3.686354257872323*^9, 3.6863542708282022`*^9}, {3.686354378880534*^9, 
   3.686354434131749*^9}, {3.686354515490446*^9, 3.686354542147077*^9}, {
   3.6863545860549316`*^9, 3.686354632249234*^9}, {3.6863546799048705`*^9, 
   3.68635469045443*^9}, {3.686355124281624*^9, 3.6863551416341305`*^9}, {
   3.6863551977897544`*^9, 3.6863552359361734`*^9}, {3.686355266261395*^9, 
   3.686355287669513*^9}, {3.686355489135608*^9, 3.6863554943769336`*^9}, 
   3.6863555370751925`*^9, {3.686355571308772*^9, 3.686355573730242*^9}, {
   3.6863556729289894`*^9, 3.686355674954246*^9}, {3.686355793419154*^9, 
   3.686355861938989*^9}, {3.6863559764304414`*^9, 3.686355976671014*^9}, {
   3.6863560910798283`*^9, 3.686356153139894*^9}, {3.68635652970648*^9, 
   3.686356532712187*^9}, {3.686356681151693*^9, 3.686356683858374*^9}, {
   3.686356865333659*^9, 3.686356868420388*^9}, {3.686357420007055*^9, 
   3.6863576706446514`*^9}, {3.686357712587181*^9, 3.686357732104911*^9}, {
   3.6863577758547506`*^9, 3.686357801246965*^9}, {3.686358095744383*^9, 
   3.686358132185782*^9}, {3.6864014540837727`*^9, 3.686401466318307*^9}, {
   3.6864014978812113`*^9, 3.686401532209777*^9}, {3.686401578257268*^9, 
   3.6864015934136877`*^9}, {3.686414970808834*^9, 3.6864149793826275`*^9}, {
   3.686415106244459*^9, 3.686415117417934*^9}, {3.6864151559981375`*^9, 
   3.686415176808631*^9}, 3.6998234602846975`*^9, {3.699823511257367*^9, 
   3.699823539456688*^9}, {3.69982359735225*^9, 3.69982363079962*^9}, {
   3.6998236881737957`*^9, 3.699823693353843*^9}, {3.699823751190472*^9, 
   3.699823762255161*^9}, {3.699823794626289*^9, 3.699823802942582*^9}, {
   3.699823833500181*^9, 3.6998238972340384`*^9}, {3.699823933457034*^9, 
   3.6998239478908043`*^9}, {3.699824665666219*^9, 3.6998246745725346`*^9}, {
   3.699824955890626*^9, 3.699824965371606*^9}, {3.699825107763069*^9, 
   3.699825136110124*^9}, {3.6998251766556273`*^9, 3.699825196573209*^9}, {
   3.6998259564634066`*^9, 3.699825977068525*^9}, {3.6998262365415745`*^9, 
   3.6998263793807387`*^9}, {3.699826899938695*^9, 3.699827076115671*^9}, {
   3.699827110691048*^9, 3.699827113164283*^9}, {3.699827148612639*^9, 
   3.699827222985035*^9}, {3.699827263532346*^9, 3.6998272911178346`*^9}, {
   3.699830980528652*^9, 3.699831020102111*^9}, {3.6998312352838383`*^9, 
   3.699831247852969*^9}, {3.700688328796552*^9, 3.7006883744579906`*^9}, {
   3.7006885052196546`*^9, 3.700688521972125*^9}, {3.700688611099224*^9, 
   3.70068861137746*^9}, {3.916637687559082*^9, 3.9166377030520897`*^9}, {
   3.9166387436700583`*^9, 3.9166387694871187`*^9}, {3.916638816386648*^9, 
   3.916638890392543*^9}, {3.9166389575022593`*^9, 3.916638970921369*^9}, {
   3.916639097141486*^9, 3.9166391045921307`*^9}, {3.916640104145323*^9, 
   3.916640169943849*^9}, {3.916640231093011*^9, 3.916640231703397*^9}, {
   3.916640273444545*^9, 3.916640298531881*^9}, {3.916640610666849*^9, 
   3.916640611615291*^9}, {3.916640700196579*^9, 3.916640700351333*^9}, {
   3.916640746590603*^9, 3.91664075571808*^9}, {3.9176105051748123`*^9, 
   3.917610507008163*^9}, {3.917610546081048*^9, 3.917610555185069*^9}, 
   3.917610688318451*^9, {3.917611745899239*^9, 3.917611755205858*^9}, {
   3.917812022505245*^9, 3.91781209803935*^9}, {3.9178960968481503`*^9, 
   3.917896111112604*^9}, {3.917951200208775*^9, 3.917951200755803*^9}, {
   3.917981727282754*^9, 3.917981756133746*^9}, {3.917982804307366*^9, 
   3.917982826100078*^9}, {3.918105845228378*^9, 3.918105874819642*^9}, {
   3.918105905028878*^9, 3.918105913815851*^9}, 3.918107461475795*^9, {
   3.9181074951279716`*^9, 3.9181074971950397`*^9}, {3.919005111658532*^9, 
   3.919005179584671*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"3c422c0f-6ecd-4c43-b8fb-9dc22078afeb"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Computations", "Section",
 CellChangeTimes->{{3.917864643720394*^9, 3.917864644244125*^9}, {
  3.917864710671982*^9, 
  3.917864711917973*^9}},ExpressionUUID->"3967db97-6c6c-42f8-8124-\
6bdc68a3d4d3"],

Cell[CellGroupData[{

Cell["Example", "Subsection",
 CellChangeTimes->{{3.917864749651045*^9, 
  3.9178647504892893`*^9}},ExpressionUUID->"bfd86618-a23d-4012-9b18-\
11028f537b24"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Evaluate", " ", "the", " ", "n"}], "=", 
    RowBox[{
    "5", " ", "amplitude", " ", "on", " ", "random", " ", "kinematics", " ", 
     "to", " ", "5", " ", "digits", " ", "of", " ", 
     RowBox[{"precision", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{
     RowBox[{"sRand", "[", "5", "]"}], ",", 
     RowBox[{"PrecisionGoal", "->", "5"}]}], "]"}], "//", 
   "EchoTiming"}]}]], "Input",
 CellChangeTimes->{{3.918226049339834*^9, 3.918226075880846*^9}, {
  3.918227376592136*^9, 3.918227382512989*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"24015e73-d050-4431-a2b5-4f1dffef1a8c"],

Cell[BoxData["0.306082`"], "EchoTiming",
 CellChangeTimes->{
  3.919005915396099*^9},ExpressionUUID->"13485c7e-0503-4333-acd7-\
d04dfce1646b"],

Cell[BoxData[
 RowBox[{"9.403230557999501`", "\[VeryThinSpace]", "-", 
  RowBox[{"2.287578863315043`*^-7", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.91822636250418*^9, 3.918226799112585*^9, 
  3.918226957874114*^9, 3.918577088148481*^9, 3.9190047026483173`*^9, 
  3.9190053730357924`*^9, 3.91900591545966*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"8a3af6e1-fda0-41ca-8995-af15f4f1eb61"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Evaluate", " ", "n"}], "=", 
    RowBox[{
    "6", " ", "amplitude", " ", "on", " ", "random", " ", "kinematics", " ", 
     "to", " ", "three", " ", "digits", " ", "of", " ", 
     RowBox[{"precision", ".", " ", "We"}], " ", "also", " ", "specify", " ", 
     "a", " ", "nontrivial", " ", 
     RowBox[{"permutation", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{
     RowBox[{"sRand", "[", "6", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "3", ",", "4", ",", "5", ",", "6"}], 
      "}"}]}], "]"}], "//", "EchoTiming"}]}]], "Input",
 CellChangeTimes->{{3.917864776811166*^9, 3.917864793502475*^9}, {
   3.917951298683268*^9, 3.917951298786542*^9}, {3.918047257070221*^9, 
   3.918047257151735*^9}, {3.918047292806143*^9, 3.918047297576124*^9}, {
   3.9180473379821577`*^9, 3.918047339392391*^9}, {3.918047403511231*^9, 
   3.918047403601554*^9}, {3.918105946757106*^9, 3.9181059648195963`*^9}, {
   3.918107273286208*^9, 3.918107276223398*^9}, {3.918107317661538*^9, 
   3.9181073229657593`*^9}, {3.918107416604699*^9, 3.918107418145343*^9}, 
   3.918107574102833*^9, {3.918107604327975*^9, 3.9181076071487627`*^9}, {
   3.918134579387092*^9, 3.918134579551255*^9}, {3.918134689219047*^9, 
   3.918134693420724*^9}, {3.918134732037022*^9, 3.918134732099076*^9}, {
   3.918213516469017*^9, 3.918213517829823*^9}, {3.918213773357259*^9, 
   3.918213812065012*^9}, {3.9182138497245617`*^9, 3.918213852978518*^9}, {
   3.918213963805022*^9, 3.918213972031495*^9}, {3.918214002606427*^9, 
   3.918214002660901*^9}, {3.918214054379346*^9, 3.918214078771288*^9}, {
   3.9182141873050947`*^9, 3.918214187571635*^9}, {3.918214232360945*^9, 
   3.918214254640389*^9}, {3.918214430051377*^9, 3.918214430143441*^9}, {
   3.918220886086117*^9, 3.918220905135545*^9}, {3.918221207300147*^9, 
   3.918221214780939*^9}, {3.918225207500503*^9, 3.918225263856896*^9}, {
   3.918225296305593*^9, 3.918225299560384*^9}, {3.918225995051734*^9, 
   3.918225995186327*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"f6cce552-88e7-444c-9624-49b272239c42"],

Cell[BoxData["6.978529`"], "EchoTiming",
 CellChangeTimes->{
  3.919005922461849*^9},ExpressionUUID->"98dba041-f6ef-4bef-ba9c-\
d24ccb6eba65"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "509.225773967695`"}], "-", 
  RowBox[{"0.002135915255362164`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.918214441154244*^9, {3.918220894372199*^9, 3.9182209131321383`*^9}, 
   3.918220975570188*^9, 3.918221205196169*^9, 3.918221297136092*^9, {
   3.918225264944478*^9, 3.918225290852325*^9}, {3.9182257376552477`*^9, 
   3.918225775402874*^9}, 3.9182260314978333`*^9, 3.918226869271371*^9, 
   3.918226960924502*^9, 3.918577131488271*^9, 3.919004756574896*^9, 
   3.919005373930571*^9, 3.9190059224648237`*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"741ea52a-deaf-47cb-9995-f4330d648420"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Evaluate", " ", "n"}], "=", 
     RowBox[{
     "7", " ", "amplitude", " ", "on", " ", "random", " ", "kinematics", " ", 
      "to", " ", "two", " ", "digits", " ", "of", " ", 
      RowBox[{"precision", ".", " ", "We"}], " ", "turn", " ", "on", " ", 
      "Verbose"}]}], ",", " ", 
    RowBox[{
    "which", " ", "gives", " ", "us", " ", "a", " ", "progress", " ", "bar", 
     " ", "for", " ", "the", " ", 
     RowBox[{"integration", ".", " ", "This"}], " ", "evaluation", " ", "may",
      " ", "take", " ", "a", " ", "while"}], ",", " ", 
    RowBox[{"depending", " ", "on", " ", "the", " ", "random", " ", 
     RowBox[{"kinematics", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{
     RowBox[{"sRand", "[", "7", "]"}], ",", 
     RowBox[{"Verbose", "->", "True"}]}], "]"}], "//", 
   "EchoTiming"}]}]], "Input",
 CellChangeTimes->{{3.918214447538946*^9, 3.918214449525588*^9}, {
   3.918214645213389*^9, 3.91821467799141*^9}, {3.918225301214798*^9, 
   3.918225323495617*^9}, {3.918225514607522*^9, 3.918225524262288*^9}, 
   3.918225560360927*^9, {3.918225997143264*^9, 3.918225997289877*^9}, {
   3.918226554681495*^9, 3.9182265547902107`*^9}, {3.918226589016592*^9, 
   3.918226589137755*^9}, {3.918227445605981*^9, 3.918227452173066*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"dbe54ca3-c584-4788-af38-dfc860993115"],

Cell[BoxData["12.768705`"], "EchoTiming",
 CellChangeTimes->{
  3.91900593534695*^9},ExpressionUUID->"3f8193bd-16c5-4bea-b0e3-3e6894e97d38"],

Cell[BoxData[
 RowBox[{"4.539504399610783`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.00016438187292073646`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.918214649409153*^9, 3.918214671765587*^9}, 
   3.918214703699321*^9, 3.918214786902725*^9, 3.918225145237184*^9, 
   3.918225346175271*^9, 3.9182254946299133`*^9, 3.918225533996841*^9, 
   3.918225789131124*^9, 3.918226046136112*^9, 3.918226555212291*^9, {
   3.918226589613897*^9, 3.918226595663555*^9}, 3.91822691369207*^9, 
   3.918226951519759*^9, 3.918227442236459*^9, {3.91822748023361*^9, 
   3.918227507560929*^9}, {3.918227614025125*^9, 3.918227623494383*^9}, 
   3.918577172523321*^9, {3.919004800203856*^9, 3.919004831450206*^9}, 
   3.919005646780526*^9, 3.919005935353629*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"8194c898-c9d4-434f-9c9d-4d3ab7639a9b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Evaluate", " ", "n"}], "=", 
     RowBox[{
     "8", " ", "amplitude", " ", "on", " ", "random", " ", "kinematics", " ", 
      "to", " ", "two", " ", "digits", " ", "of", " ", 
      RowBox[{"precision", ".", " ", "We"}], " ", "again", " ", "turn", " ", 
      "on", " ", 
      RowBox[{"Verbose", ".", " ", "This"}], " ", "computation", " ", "can", 
      " ", "easily", " ", "take", " ", "10", "min"}]}], ",", " ", 
    RowBox[{
    "depending", " ", "on", " ", "the", " ", "chosen", " ", "kinematics"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{
     RowBox[{"sRand", "[", "8", "]"}], ",", 
     RowBox[{"Verbose", "->", "True"}]}], "]"}], "//", 
   "EchoTiming"}]}]], "Input",
 CellChangeTimes->{{3.918225538530351*^9, 3.918225580198476*^9}, {
  3.918225791635121*^9, 3.918225791970958*^9}, {3.9182259992565928`*^9, 
  3.918225999389507*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"1950f82d-8c0d-4315-b065-d5bdb9a25741"],

Cell[BoxData["375.671509`"], "EchoTiming",
 CellChangeTimes->{
  3.919006311174614*^9},ExpressionUUID->"d37f7026-c228-4786-836d-\
ee25c6a97fcc"],

Cell[BoxData[
 RowBox[{"0.08476795534046885`", "\[VeryThinSpace]", "+", 
  RowBox[{"1.3426650973327736`*^-7", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.918225586739685*^9, 3.918225618028565*^9}, 
   3.918225688281661*^9, 3.918225962865549*^9, 3.918226362323121*^9, 
   3.91900489943887*^9, 3.9190063112048683`*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"e94f8ade-536b-4c6e-aaac-db23665623cd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Verify agreement with analytic expressions", "Subsection",
 CellChangeTimes->{{3.917864718898785*^9, 
  3.917864746253241*^9}},ExpressionUUID->"48b82128-2825-483c-ae01-\
58a75a9669ab"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Through", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A", ",", "A4", ",", "Aclosed", ",", "Aclosed4"}], "}"}], "[", 
    RowBox[{"sRand", "[", "4", "]"}], "]"}], "]"}], "//", 
  "EchoTiming"}]], "Input",
 CellChangeTimes->{{3.917785378415797*^9, 3.917785378630421*^9}, {
  3.9177864932673388`*^9, 3.917786509612258*^9}, {3.91778776542505*^9, 
  3.917787790772201*^9}, {3.917789590499873*^9, 3.9177896158111143`*^9}, {
  3.917794513149987*^9, 3.917794531175546*^9}, {3.917794875889594*^9, 
  3.917794878497463*^9}, {3.917982533245*^9, 3.917982543432388*^9}, {
  3.918047406234918*^9, 3.918047406317741*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"63274bc8-3b9e-4d32-a948-72a7aaf1aeff"],

Cell[BoxData["0.144292`"], "EchoTiming",
 CellChangeTimes->{
  3.9190063114039593`*^9},ExpressionUUID->"0f89764f-86b0-4fd3-a6d9-\
1c89bb3a6f47"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "6.186845494444141`"}], "+", 
    RowBox[{"1.2168044349891716`*^-12", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"-", "6.186845494441743`"}], ",", 
   RowBox[{
    RowBox[{"-", "21.23246157317845`"}], "+", 
    RowBox[{"8.351834042463647`*^-12", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"-", "21.23246157316197`"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.917786502362012*^9, 3.917786510075975*^9}, {
   3.9177877791641617`*^9, 3.917787791682047*^9}, 3.91778962415065*^9, {
   3.917794001478124*^9, 3.9177940056946898`*^9}, 3.917794392585456*^9, {
   3.917794514600318*^9, 3.917794538726652*^9}, {3.917794864187372*^9, 
   3.917794878951898*^9}, 3.9178119845534678`*^9, {3.917812114868186*^9, 
   3.917812116653503*^9}, 3.917864605283294*^9, 3.917951272983123*^9, 
   3.9179824799315147`*^9, 3.917982538641743*^9, {3.917982617841825*^9, 
   3.917982625897575*^9}, 3.917982835882556*^9, 3.918047346646328*^9, 
   3.918047424208111*^9, {3.9181074466763*^9, 3.918107472675624*^9}, 
   3.918107504378593*^9, {3.918107537774872*^9, 3.918107566585532*^9}, 
   3.918134765421629*^9, 3.918213544563416*^9, 3.918225761974656*^9, 
   3.919004901606732*^9, 3.919006311410734*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"909916c1-a9c8-4a55-94f1-21e738b0e1a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Through", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"A", ",", "A5"}], "}"}], "[", 
    RowBox[{"sRand", "[", "5", "]"}], "]"}], "]"}], "//", 
  "EchoTiming"}]], "Input",
 CellChangeTimes->{{3.9177158464461803`*^9, 3.917715862453342*^9}, {
  3.917715951126071*^9, 3.91771595256454*^9}, {3.917716056791971*^9, 
  3.917716057031028*^9}, {3.917716184927412*^9, 3.917716188833317*^9}, {
  3.91771634059554*^9, 3.91771634077874*^9}, {3.917716522850838*^9, 
  3.917716542645741*^9}, {3.9177850758824253`*^9, 3.917785087093389*^9}, {
  3.917785133950845*^9, 3.917785134046124*^9}, {3.917785251916036*^9, 
  3.917785290157977*^9}, {3.917786517370017*^9, 3.917786521562961*^9}, {
  3.9177878124355516`*^9, 3.917787824964753*^9}, {3.917789602715415*^9, 
  3.917789613928047*^9}, {3.918047408328201*^9, 3.918047408444002*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"1a61e643-0e03-430a-b8e4-f7f5c4249050"],

Cell[BoxData["0.063137`"], "EchoTiming",
 CellChangeTimes->{
  3.9190063114820147`*^9},ExpressionUUID->"8428def0-0415-4fa7-abd1-\
4a95a9a89685"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "143.9086948226359`"}], "+", 
    RowBox[{"7.410873998026091`*^-6", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"-", "143.90870132439917`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9177852904950666`*^9, {3.917786522101241*^9, 3.91778652666951*^9}, 
   3.917787827455401*^9, 3.917789624710195*^9, {3.917794008028787*^9, 
   3.91779402032355*^9}, 3.917794868496611*^9, 3.91781198797931*^9, 
   3.917812119534524*^9, 3.917812193152281*^9, {3.917812676582759*^9, 
   3.917812678612547*^9}, 3.9178646079295*^9, 3.91795127627215*^9, 
   3.917982838973522*^9, 3.918047349534423*^9, 3.918047424407116*^9, {
   3.918107546214012*^9, 3.918107570126026*^9}, 3.91813476849787*^9, 
   3.918213550986*^9, 3.918225764040261*^9, 3.9190049042553053`*^9, 
   3.91900631151197*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"5941effa-e2ec-4e52-9a26-5885a5bb6d87"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Through", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Aclosed", ",", "Aclosed5"}], "}"}], "[", 
    RowBox[{"sRand", "[", "5", "]"}], "]"}], "]"}], "//", 
  "EchoTiming"}]], "Input",
 CellChangeTimes->{{3.917794881524389*^9, 3.917794883719049*^9}, {
  3.9180474105139723`*^9, 3.918047410576873*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"e5255936-a98b-499d-92e5-6636f1a6a709"],

Cell[BoxData["0.187515`"], "EchoTiming",
 CellChangeTimes->{
  3.919006311705661*^9},ExpressionUUID->"f53178f0-d76a-4d89-bd1c-\
8d51e2f7c06f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"475.2096915926343`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.00001909226384561427`", " ", "\[ImaginaryI]"}]}], ",", 
   "475.20984293221204`"}], "}"}]], "Output",
 CellChangeTimes->{{3.917794884599703*^9, 3.917794893423517*^9}, {
   3.917811992860158*^9, 3.9178120003646507`*^9}, {3.917812121602416*^9, 
   3.917812129415772*^9}, {3.917812180324315*^9, 3.91781220364021*^9}, {
   3.917812447290921*^9, 3.917812484074042*^9}, {3.917812684363719*^9, 
   3.917812692580244*^9}, {3.917812728316583*^9, 3.917812736173325*^9}, 
   3.917864610608391*^9, {3.9179512798695297`*^9, 3.91795128310602*^9}, 
   3.917982841680089*^9, 3.91804735263162*^9, 3.918047424771219*^9, 
   3.91810755082548*^9, 3.918134771262959*^9, 3.918225771118589*^9, 
   3.919004906602071*^9, 3.919006311712159*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"923b26e0-21f7-4a86-9173-8b91220e557f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check monodromy relations", "Subsection",
 CellChangeTimes->{{3.917864803487966*^9, 
  3.917864806660514*^9}},ExpressionUUID->"a1320a67-c331-4291-9c66-\
d0abebd017c6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"MonodromyRelations", "[", "4", "]"}], "//", 
  "EchoTiming"}]], "Input",
 CellChangeTimes->{{3.917811824061809*^9, 3.917811839788066*^9}, {
  3.917811891321653*^9, 3.917811891477826*^9}, {3.917864809024398*^9, 
  3.9178648090872593`*^9}, {3.918040116020269*^9, 3.9180401207258425`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"ddd5f014-da4c-4039-82cf-c763668acfd9"],

Cell[BoxData["0.009481`"], "EchoTiming",
 CellChangeTimes->{
  3.919006311746406*^9},ExpressionUUID->"7d623e0d-d163-4692-b100-\
f7d77f8de298"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "6.06641031088104`*^-12"}], "-", 
  RowBox[{"5.730140283719707`*^-14", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{
  3.9178118884546556`*^9, 3.917811920893948*^9, 3.917864809643173*^9, 
   3.917865025748867*^9, 3.917951330198678*^9, 3.917951832442564*^9, 
   3.917951869053998*^9, 3.918040122164028*^9, 3.918040277738133*^9, 
   3.918047371647024*^9, 3.918048162640696*^9, 3.918134777907148*^9, {
   3.919004909850443*^9, 3.919004939219861*^9}, 3.9190052000162163`*^9, 
   3.9190052515447493`*^9, 3.919006311752701*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"2857c205-baa8-4aea-9e24-2fbaf2f0dad0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"MonodromyRelations", "[", "5", "]"}], "//", 
  "EchoTiming"}]], "Input",
 CellChangeTimes->{{3.917864813922068*^9, 3.91786481399619*^9}, {
  3.918040124621604*^9, 3.918040126106318*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"e1a837fc-5cc3-41c4-9b88-c00733db25c2"],

Cell[BoxData["0.115496`"], "EchoTiming",
 CellChangeTimes->{
  3.919006311885498*^9},ExpressionUUID->"23fee9a0-4374-4e91-8e3c-\
67e00a7e559a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "8.734204805468795`*^-7"}], "+", 
  RowBox[{"3.395684676309149`*^-7", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9178651552014713`*^9, 3.917951873899131*^9, 
  3.918040130511114*^9, 3.918040281258918*^9, 3.918047373755501*^9, 
  3.918048167125306*^9, 3.918134792985527*^9, 3.919005264294187*^9, 
  3.9190063118918343`*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"4653fec3-1db2-4ad5-aaa0-2b0aeda011f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"MonodromyRelations", "[", "6", "]"}], "//", 
  "EchoTiming"}]], "Input",
 CellChangeTimes->{{3.9190052740995693`*^9, 3.919005274173848*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"a593fdaf-9531-4c62-810a-200c88cee3be"],

Cell[BoxData["1009.575077`"], "EchoTiming",
 CellChangeTimes->{
  3.919007321476206*^9},ExpressionUUID->"030dc4a8-4413-40fe-948f-\
688ae72880a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.00001859413054455292`"}], "+", 
  RowBox[{"0.000029949728862751597`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.919005346419829*^9, 3.9190073215132637`*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"fb823189-74de-4648-b4e1-99b80400f6a7"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1680, 997},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.25 Inherited,
FrontEndVersion->"14.0 for Mac OS X x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"03913a53-d042-403d-829b-529e079fb682"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 245, 4, 123, "Title",ExpressionUUID->"f89c7734-3fb6-49ee-bf6f-03fea22f083e"],
Cell[828, 28, 318, 7, 67, "Subtitle",ExpressionUUID->"e33f3b42-a349-49f9-86be-9626929d29ab"],
Cell[CellGroupData[{
Cell[1171, 39, 160, 3, 84, "Section",ExpressionUUID->"7f4d2c09-fda4-4cb6-aaec-dfb47e55e782"],
Cell[CellGroupData[{
Cell[1356, 46, 182, 3, 67, "Subsection",ExpressionUUID->"0de32f2d-f5d6-4b43-81b9-c1225f1dac2b"],
Cell[1541, 51, 8729, 207, 734, "Input",ExpressionUUID->"183b44c6-5b87-41e9-acfe-8897f988d165",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[10307, 263, 279, 4, 67, "Subsection",ExpressionUUID->"1352c36b-c007-43f2-b071-77cc59f5d13e"],
Cell[10589, 269, 14598, 353, 838, "Input",ExpressionUUID->"f30d1828-654d-46a5-82da-ea594778756f",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[25236, 628, 228, 4, 84, "Section",ExpressionUUID->"eb9fcc32-ea2a-47f6-802d-d9b4033ddd54"],
Cell[CellGroupData[{
Cell[25489, 636, 166, 3, 67, "Subsection",ExpressionUUID->"d17ce00d-d289-40da-b769-7453fe0d4887"],
Cell[25658, 641, 4695, 95, 259, "Input",ExpressionUUID->"a4ae0136-8edd-42d8-b4d9-c9d1f62f6987",
 InitializationCell->True],
Cell[30356, 738, 11172, 273, 832, "Input",ExpressionUUID->"5065492e-9d68-4f04-a353-36064f0dd698",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[41565, 1016, 173, 3, 67, "Subsection",ExpressionUUID->"a3d1b33a-25bc-44d5-836f-b00b3894f77e"],
Cell[41741, 1021, 11086, 287, 891, "Input",ExpressionUUID->"7aade999-bbdd-46fd-99ae-084b98315b94",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[52864, 1313, 161, 3, 67, "Subsection",ExpressionUUID->"4d0cd560-ad57-436a-ad09-9826fcf883fa"],
Cell[53028, 1318, 8215, 199, 693, "Input",ExpressionUUID->"81c45b7a-bd2d-4d2c-9132-992f274e7015",
 InitializationCell->True]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[61292, 1523, 155, 3, 84, "Section",ExpressionUUID->"a2ad792e-4844-4e2b-8e1d-f8896627418b"],
Cell[CellGroupData[{
Cell[61472, 1530, 166, 3, 67, "Subsection",ExpressionUUID->"7a9a5be0-65b1-4d2e-99f3-36df049aa86b"],
Cell[61641, 1535, 6985, 176, 511, "Input",ExpressionUUID->"16605617-5db7-4cbd-952b-2fc41d3bd626",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[68663, 1716, 463, 7, 46, "Subsection",ExpressionUUID->"bde0516a-1c6f-4e9b-afa0-efd21bf11ff9"],
Cell[69129, 1725, 22439, 469, 1517, "Input",ExpressionUUID->"1de2261c-4a9a-497b-85b7-f7e7042bf734",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[91605, 2199, 160, 3, 46, "Subsection",ExpressionUUID->"bd5643a0-f897-4535-b26e-49a64fc2fd77"],
Cell[91768, 2204, 3908, 87, 188, "Input",ExpressionUUID->"36ee7bcd-33ff-464d-ac0a-14cc9411d0b8",
 InitializationCell->True],
Cell[95679, 2293, 2440, 62, 234, "Input",ExpressionUUID->"afa4cb42-57a9-4886-8669-6543a9178efb",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[98156, 2360, 215, 4, 46, "Subsection",ExpressionUUID->"7c95a710-57b8-4496-8c33-f20e714cde1b"],
Cell[98374, 2366, 11699, 304, 696, "Input",ExpressionUUID->"0feaabbb-38ca-4007-bca1-7e6eca7ed233",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[110110, 2675, 242, 4, 46, "Subsection",ExpressionUUID->"ed47b774-882c-4d72-99a4-56f46f54f3f2"],
Cell[110355, 2681, 36742, 828, 2941, "Input",ExpressionUUID->"3c422c0f-6ecd-4c43-b8fb-9dc22078afeb",
 InitializationCell->True]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[147146, 3515, 206, 4, 84, "Section",ExpressionUUID->"3967db97-6c6c-42f8-8124-6bdc68a3d4d3"],
Cell[CellGroupData[{
Cell[147377, 3523, 157, 3, 67, "Subsection",ExpressionUUID->"bfd86618-a23d-4012-9b18-11028f537b24"],
Cell[CellGroupData[{
Cell[147559, 3530, 698, 18, 64, "Input",ExpressionUUID->"24015e73-d050-4431-a2b5-4f1dffef1a8c"],
Cell[148260, 3550, 142, 3, 30, "EchoTiming",ExpressionUUID->"13485c7e-0503-4333-acd7-d04dfce1646b"],
Cell[148405, 3555, 408, 7, 42, "Output",ExpressionUUID->"8a3af6e1-fda0-41ca-8995-af15f4f1eb61"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148850, 3567, 2171, 39, 64, "Input",ExpressionUUID->"f6cce552-88e7-444c-9624-49b272239c42"],
Cell[151024, 3608, 142, 3, 30, "EchoTiming",ExpressionUUID->"98dba041-f6ef-4bef-ba9c-d24ccb6eba65"],
Cell[151169, 3613, 653, 12, 42, "Output",ExpressionUUID->"741ea52a-deaf-47cb-9995-f4330d648420"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151859, 3630, 1456, 31, 90, "Input",ExpressionUUID->"dbe54ca3-c584-4788-af38-dfc860993115"],
Cell[153318, 3663, 140, 2, 30, "EchoTiming",ExpressionUUID->"3f8193bd-16c5-4bea-b0e3-3e6894e97d38"],
Cell[153461, 3667, 839, 13, 42, "Output",ExpressionUUID->"8194c898-c9d4-434f-9c9d-4d3ab7639a9b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154337, 3685, 1052, 26, 90, "Input",ExpressionUUID->"1950f82d-8c0d-4315-b065-d5bdb9a25741"],
Cell[155392, 3713, 144, 3, 30, "EchoTiming",ExpressionUUID->"d37f7026-c228-4786-836d-ee25c6a97fcc"],
Cell[155539, 3718, 414, 7, 42, "Output",ExpressionUUID->"e94f8ade-536b-4c6e-aaac-db23665623cd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[156002, 3731, 190, 3, 67, "Subsection",ExpressionUUID->"48b82128-2825-483c-ae01-58a75a9669ab"],
Cell[CellGroupData[{
Cell[156217, 3738, 730, 15, 37, "Input",ExpressionUUID->"63274bc8-3b9e-4d32-a948-72a7aaf1aeff"],
Cell[156950, 3755, 144, 3, 30, "EchoTiming",ExpressionUUID->"0f89764f-86b0-4fd3-a6d9-1c89bb3a6f47"],
Cell[157097, 3760, 1324, 24, 45, "Output",ExpressionUUID->"909916c1-a9c8-4a55-94f1-21e738b0e1a9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158458, 3789, 939, 18, 37, "Input",ExpressionUUID->"1a61e643-0e03-430a-b8e4-f7f5c4249050"],
Cell[159400, 3809, 144, 3, 30, "EchoTiming",ExpressionUUID->"8428def0-0415-4fa7-abd1-4a95a9a89685"],
Cell[159547, 3814, 918, 18, 45, "Output",ExpressionUUID->"5941effa-e2ec-4e52-9a26-5885a5bb6d87"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160502, 3837, 423, 11, 37, "Input",ExpressionUUID->"e5255936-a98b-499d-92e5-6636f1a6a709"],
Cell[160928, 3850, 142, 3, 30, "EchoTiming",ExpressionUUID->"f53178f0-d76a-4d89-bd1c-8d51e2f7c06f"],
Cell[161073, 3855, 916, 16, 42, "Output",ExpressionUUID->"923b26e0-21f7-4a86-9173-8b91220e557f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[162038, 3877, 173, 3, 67, "Subsection",ExpressionUUID->"a1320a67-c331-4291-9c66-d0abebd017c6"],
Cell[CellGroupData[{
Cell[162236, 3884, 404, 8, 37, "Input",ExpressionUUID->"ddd5f014-da4c-4039-82cf-c763668acfd9"],
Cell[162643, 3894, 142, 3, 30, "EchoTiming",ExpressionUUID->"7d623e0d-d163-4692-b100-f7d77f8de298"],
Cell[162788, 3899, 654, 12, 42, "Output",ExpressionUUID->"2857c205-baa8-4aea-9e24-2fbaf2f0dad0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163479, 3916, 304, 7, 37, "Input",ExpressionUUID->"e1a837fc-5cc3-41c4-9b88-c00733db25c2"],
Cell[163786, 3925, 142, 3, 30, "EchoTiming",ExpressionUUID->"23fee9a0-4374-4e91-8e3c-67e00a7e559a"],
Cell[163931, 3930, 459, 9, 42, "Output",ExpressionUUID->"4653fec3-1db2-4ad5-aaa0-2b0aeda011f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164427, 3944, 258, 6, 37, "Input",ExpressionUUID->"a593fdaf-9531-4c62-810a-200c88cee3be"],
Cell[164688, 3952, 145, 3, 30, "EchoTiming",ExpressionUUID->"030dc4a8-4413-40fe-948f-688ae72880a9"],
Cell[164836, 3957, 297, 6, 42, "Output",ExpressionUUID->"fb823189-74de-4648-b4e1-99b80400f6a7"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


